Common Library 1.0: A Corpus of Victorian Novels Reflecting the Population in Terms of Publication Year and Author Gender

Research in 19th-century book history, sociology of literature, and quantitative literary history is blocked by the absence of a collection of novels which captures the diversity of literary production. We introduce a corpus of 75 Victorian novels sampled from a 15,322-record bibliography of novels published between 1837 and 1901 in the British Isles. This corpus, the Common Library, is distinctive in the following way: the shares of novels in the corpus associated with sociologically important subgroups match the shares in the broader population. For example, the proportion of novels written by women in 1880s in the corpus is approximately the same as in the population. Although we do not, in this particular paper, claim that the corpus is a representative sample in the familiar sense--a sample is representative if "characteristics of interest in the population can be estimated from the sample with a known degree of accuracy" (Lohr 2010, p. 3)--we are confident that the corpus will be useful to researchers. This is because existing corpora--frequently convenience samples--are conspicuously misaligned with the population of published novels. They tend to over-represent novels published in specific periods and novels by men. The Common Library may be used alongside or in place of these non-representative convenience corpora.

==> anc/20180630_snapshot_version_1.0/authors.csv <==
"author_id","first_name","middle_name","last_name","alt_name","birth_year","death_year","gender"
1,NULL,NULL,"Anonymous","Anon. (abbreviation)",NULL,NULL,"U"
2,"Henry","Robert","Addison",NULL,1805,1876,"M"
3,"Hamilton",NULL,"Aidé","Charles Hamilton Aidé (legal name)",1826,1906,"M"
4,"Gustave",NULL,"Aimard","(pseudonym); Oliver Glaux (legal name)",1818,1883,"M"
5,"William","Harrison","Ainsworth","Will Brown (pseudonym)",1805,1882,"M"
6,"Henry","Hyde Nugent","Bankes","Henry Aitchenbie (pseudonym)",1828,1883,"M"
7,"Frances","Eleanor","Trollope","Ternan (maiden name)",1834,1913,"F"
8,"Mrs. Augustus",NULL,"Craven","Pauline Marie Armande Aglaé de la Ferronays (maiden name)",1808,1891,"F"
9,"George","Alfred","Lawrence",NULL,1827,1876,"M"
10,"Thomas",NULL,"Archer",NULL,1830,1893,"M"
11,"Frances","Charlotte","Armstrong","F. C. A. (pseudonym)",1838,1930,"F"
12,"Berthold",NULL,"Auerbach",NULL,1812,1882,"M"
13,"Alfred",NULL,"Austin","Oswald Boyle (pseudonym)",1835,1913,"M"
14,"Christiana","Jane","Douglas","Davies (married name)",1822,1887,"F"
15,"Richard","Whieldon","Baddeley",NULL,1840,1876,"M"
16,"Isabella",NULL,"Banks","Varley (maiden name); Mrs. G. Linnaeus Banks (familiar name)",1821,1897,"F"
17,"A.","C.","W.","Mrs. Wheeley (legal name)",NULL,NULL,"F"
18,"Charles","Aubyn","Beach",NULL,1828,NULL,"M"
19,"Anne",NULL,"Beale",NULL,1816,1900,"F"
20,"Arthur","William","à'Beckett",NULL,1844,1909,"M"
21,"Henry","Ward","Beecher",NULL,1813,1887,"M"
22,"Emily","Ernst","Bell","Mrs. Fairfax (pseudonym); Mrs. Evans Bell (familiar name)",1840,1893,"F"
23,"John","Chippendall Montesquieu","Bellew","Higgins (former name)",1823,1874,"M"
24,"Mary","E.","Bennett","Saunders (maiden name)",1813,1899,"F"
25,"Herman","Ludolph","Prior",NULL,1818,1903,"M"
26,"Frances","E. M.","Notley","Thomas (maiden name); Francis Derrick (pseudonym)",1820,1912,"F"
27,"George","de la Poer","Beresford",NULL,1826,1865,"M"
28,"Mrs. M.","A.","Bird",NULL,NULL,NULL,"F"
29,"William",NULL,"Black",NULL,1841,1898,"M"
30,"Richard","Doddridge","Blackmore",NULL,1825,1900,"M"
31,"Lady",NULL,"Blake","Elizabeth Lock (maiden name)",1806,1877,"F"
32,"Sidney","Laman","Blanchard",NULL,1825,1883,"M"
33,"Margaret",NULL,"Blount","(pseudonym); Mary Stanley Gibson (legal name); Mary O. Francis (alternate name)",NULL,NULL,"F"
34,"Mary","von","Bothmer","Countess von Bothmer (title)",1842,1901,"F"
35,"John","Cox","Boyce","An Oxford M.A. (pseudonym)",1827,1889,"M"
37,"Mary","Elizabeth","Braddon","Lady Caroline Lascelles (pseudonym); Babington White (pseudonym); Mrs. John Maxwell (married name)",1835,1915,"F"
38,"Walter","Bradford","Woodgate","Wat Bradwood (pseudonym)",1840,1920,"M"
40,"William",NULL,"Brewer",NULL,1812,1881,"M"
41,"Dinah","Marie","Craik","Mulock (maiden name)",1826,1887,"F"
42,"Mary","Isabella Irwin","Brotherton","Rees (maiden name)",1820,1910,"F"
43,"Selina",NULL,"Bunbury",NULL,1802,1882,"F"
44,"Henry","James","Byron",NULL,1835,1884,"M"
45,"Isabella","Neil","Harwood","Ross Neil (pseudonym)",1837,1888,"F"
46,"Lady Pamela",NULL,"Campbell","Fitzgerald (maiden name)",1795,1869,"F"
47,"John","Moore","Capes",NULL,1812,1889,"M"
48,"Rosa","Nouchette","Carey",NULL,1840,1909,"F"
49,"Emilie",NULL,"Flygare-Carlén","Smith (maiden name); Flygare (first married name); Carlén (second married name)",1807,1892,"F"
50,"Langford",NULL,"Cecil",NULL,NULL,NULL,"M"
51,NULL,NULL,"Ouida","(pseudonym); Marie Louise de la Ramée (legal name)",1839,1908,"F"
52,"Lady",NULL,"Chatterton","Henrietta Georgiana Marcia Lascelles Iremonger (maiden name); Dering (second married name)",1806,1876,"F"
53,"Julie","Bosville","Chetwynd","Davidson (maiden name); Hon. Mrs. Henry Chetwynd (familiar name)",1828,1901,"F"
54,"Harry","Child","Williamson","Harry Child (pseudonym)",NULL,NULL,"M"
55,"George",NULL,"Cupples",NULL,1822,1891,"M"
56,"Margaret",NULL,"Oliphant","Wilson (maiden name); Margaret Oliphant Wilson Oliphant (legal name); Mrs. Oliphant (familiar name)",1828,1897,"F"
57,"Charles",NULL,"Clarke",NULL,1815,1870,"M"
58,"Sibella",NULL,"Jones",NULL,NULL,NULL,"F"
59,"Katharine","Sarah","Macquoid","Thomas (maiden name); Gilbert Percy (pseudonym)",1824,1917,"F"
60,"Frederick","William","Robinson","A Prison Matron (pseudonym)",1830,1901,"M"
61,"Ellen","Creathorne","Clayton","Needham (married name)",1834,1900,"F"
62,"Nina",NULL,"Cole",NULL,NULL,NULL,"F"
63,"Charles","James","Collins",NULL,1820,1864,"M"
64,"Edward James","Mortimer","Collins","Robert Turner Cotton (pseudonym)",1827,1876,"M"
65,"Wilkie",NULL,"Collins","William Wilkie Collins (legal name)",1824,1889,"M"
66,"Rev. Albert","Eubule","Evans","Roy Tellet (pseudonym)",1839,1896,"M"
67,"Elizabeth",NULL,"Taylor",NULL,NULL,NULL,"F"
68,"Janet",NULL,"Maughan","Story (married name)",1828,1926,"F"
69,"Eliza","Tabor","Stephenson","Tabor (maiden name)",1835,1914,"F"
70,"Edward","Dutton","Cook",NULL,1831,1883,"M"
71,"Julia",NULL,"Corner",NULL,1798,1875,"F"
72,"James",NULL,"Payn",NULL,1830,1898,"M"
73,"Georgiana","Marion","Craik","May (married name)",1831,1895,"F"
74,"Mabel","Sharman","Crawford",NULL,1821,1912,"F"
75,"Daniel",NULL,"Crowberry",NULL,NULL,NULL,"M"
76,"Annie",NULL,"Thomas","Mrs. Pender Cudlip (married name)",1838,1918,"F"
77,"Capt. Henry",NULL,"Curling",NULL,1803,1864,"M"
78,"William",NULL,"Cyples",NULL,1831,1882,"M"
79,"Elizabeth",NULL,"Daniel","Spencer (maiden name); Mrs. Robert Mackenzie Daniel (familiar name)",1823,1878,"F"
80,"Baroness",NULL,"Blaze de Bury","Marie Pauline Rose Stuart (maiden name); Hamilton Murray (pseudonym)",1813,1894,"F"
81,"Charlotte","Anne","Smith","Kenner Deene (pseudonym); Maxwell Fox (pseudonym); Hodgkins (married name)",1837,1891,"F"
83,"Earl of",NULL,"Desart","(pseudonym); William Ulick O'Connor Cuffe (legal name)",1845,1898,"M"
84,"Thomas",NULL,"Hardy",NULL,1840,1928,"M"
85,"F.",NULL,"Devonshire",NULL,NULL,NULL,"U"
86,"Benjamin",NULL,"Disraeli","1st Earl of Beaconsfield (title)",1804,1881,"M"
87,"Matilda","Barbara","Betham-Edwards",NULL,1836,1919,"F"
88,"Edith","Stewart","Drewry",NULL,1841,1925,"F"
89,"Anna","Harriet","Drury",NULL,1824,1912,"F"
90,"William",NULL,"Duthie",NULL,NULL,NULL,"M"
91,"Amelia","B.","Edwards",NULL,1831,1892,"F"
92,"Henry","Sutherland","Edwards",NULL,1828,1906,"M"
93,"Annie",NULL,"Edwards","Cook (maiden name); Edwardes (alternate spelling)",1830,1896,"F"
94,"Pierce",NULL,"Egan",NULL,1814,1880,"M"
95,"Mrs.",NULL,"Egerton",NULL,NULL,NULL,"F"
96,"Elizabeth","Darby","Eiloart","Adams (maiden name); Mrs. C. J. G. Eiloart (familiar name)",1827,1898,"F"
98,"Augusta","Jane","Evans","Wilson (married name)",1835,1909,"F"
99,"Sir Martin","Archer","Shee",NULL,1769,1850,"M"
100,"Emily",NULL,"Jolly",NULL,1834,1917,"F"
101,"Eleanor","Frances","Blakiston",NULL,1819,1879,"F"
102,"Emma",NULL,"Robinson",NULL,1814,1890,"F"
103,"William","Morley","Farrow",NULL,1839,1877,"M"
105,"George",NULL,"Eliot","(pseudonym); Mary Anne Evans (legal name); Cross (married name)",1819,1880,"F"
106,"George","Manville","Fenn",NULL,1831,1909,"M"
107,"Fanny","E.","Fisher","Lindsay (maiden name)",NULL,NULL,"F"
108,"Percy","H.","Fitzgerald","Gilbert Dyce (pseudonym)",1834,1925,"M"
109,"Albany","de Grenier de","Fonblanque",NULL,1830,1924,"M"
110,"Archibald",NULL,"Forbes",NULL,1838,1900,"M"
111,"Emily","Feake","Bridges","Sanford (maiden name); Jerdien (first married name); Mrs. Forrester (pseudonym)",1843,1896,"F"
112,"Robert","Edward","Francillon",NULL,1841,1919,"M"
113,"Gustav",NULL,"Freytag",NULL,1816,1895,"M"
114,"James","Hain","Friswell",NULL,1825,1878,"M"
115,"Lady Georgiana",NULL,"Fullerton","Leveson-Gower (maiden name)",1812,1885,"F"
116,"Stephen","Watson","Fullom","S. W. Fullom (familiar name)",1816,1872,"M"
118,"George","W.","Garrett",NULL,NULL,NULL,"M"
119,"Caroline","Leigh","Gascoigne","Smith (maiden name)",1813,1883,"F"
120,"Elizabeth","Cleghorn","Gaskell","Stevenson (maiden name); Mrs. Gaskell (familiar name)",1810,1865,"F"
121,"Charles",NULL,"Gibbon",NULL,1843,1890,"M"
122,"Mary","Ann Danet","Gifford",NULL,NULL,NULL,"F"
123,"William",NULL,"Gilbert",NULL,1804,1890,"M"
124,"Sarah","Jane","Mayne","Leslie Gore (pseudonym)",NULL,NULL,"F"
125,"Thomas","Winter","Wood","Owen Gower (pseudonym)",1818,1905,"M"
126,"Mary","Louisa","Molesworth","Ennis Graham (pseudonym); Stewart (maiden name)",1839,1921,"F"
127,"George",NULL,"Graham",NULL,NULL,NULL,"M"
128,"James",NULL,"Grant",NULL,1822,1887,"M"
129,"Eleanor","Frances","Le Fanu","Russell Gray (pseudonym); Robertson (married name)",1845,1903,"F"
130,"Mrs.",NULL,"Greenough",NULL,NULL,NULL,"F"
131,"James",NULL,"Greenwood","Amateur Casual (pseudonym)",1832,1929,"M"
132,"Heraclitus",NULL,"Grey",NULL,NULL,NULL,"M"
133,"Catherine","Maria","Grey","Grindall (maiden name); Mrs. Grey (familiar name); Mrs. Colonel Grey (familiar name)",1798,1870,"F"
134,"Cecil",NULL,"Griffith","(pseudonym); Mrs. S. Beckett (legal name)",NULL,NULL,"F"
135,"Henry",NULL,"Jackson",NULL,1831,1879,"M"
136,"Philip","Gilbert","Hamerton","A. Segrave (pseudonym)",1834,1894,"M"
137,"Rev. John","H.","Hamilton",NULL,1800,1884,"M"
139,"Charlotte",NULL,"Hardcastle",NULL,NULL,NULL,"F"
140,"Wallace","J.","Harding",NULL,NULL,NULL,"M"
141,"Lady Duffus",NULL,"Hardy","Mary Anne MacDowell (maiden name); Addlestone Hill (pseudonym)",1824,1891,"F"
142,"Gabriel","H.","Harwood",NULL,NULL,NULL,"M"
143,"John","Berwick","Harwood",NULL,1829,1899,"M"
144,"Joseph",NULL,"Hatton",NULL,1841,1907,"M"
145,"William","Carew","Hazlitt",NULL,1834,1913,"M"
146,"Mary",NULL,"Healy","Bigot (married name)",NULL,NULL,"F"
147,"Arnold",NULL,"Heath",NULL,NULL,NULL,"M"
148,"Samuel","Bracebridge","Hemyng",NULL,1841,1901,"M"
149,"George","Alfred","Henty","G. A. Henty (familiar name)",1832,1902,"M"
150,"Frances","Cashel","Hoey","Frances Sarah Johnston (maiden name)",1830,1908,"F"
151,"Henry",NULL,"Holl",NULL,NULL,NULL,"M"
152,"Augusta",NULL,"Webster","Cecil Home (pseudonym); Julia Augusta Davies (maiden name)",1837,1894,"F"
153,"Matilda",NULL,"Homersham",NULL,NULL,NULL,"F"
154,"Ethel",NULL,"Hone",NULL,NULL,NULL,"F"
155,"Tom",NULL,"Hood",NULL,1835,1874,"M"
156,"Lewis",NULL,"Hough",NULL,1829,1909,"M"
157,"Mary",NULL,"Howitt","Botham (maiden name)",1799,1888,"F"
158,"William",NULL,"Howitt",NULL,1792,1879,"M"
159,"John","Cordy","Jeaffreson",NULL,1831,1901,"M"
160,"Elizabeth","Janet","Jenings","Plues (maiden name); Wickliffe Lane (pseudonym)",1818,1863,"F"
161,"Henrietta","Camilla","Jenkin","Jackson (maiden name); Mrs. Henry Jenkin (familiar name)",1807,1885,"F"
162,"William","Blanchard","Jerrold",NULL,1826,1884,"M"
163,"T.","Mason","Jones",NULL,NULL,NULL,"U"
164,"Julia",NULL,"Kavanagh",NULL,1824,1877,"F"
165,"Annie",NULL,"Keary",NULL,1825,1879,"F"
166,"Conway",NULL,"Keith",NULL,NULL,NULL,"M"
167,"Ellinor","J.","Kelly",NULL,NULL,NULL,"F"
168,"Alice",NULL,"King",NULL,1839,1894,"F"
169,"Henry",NULL,"Kingsley",NULL,1830,1876,"M"
170,"C.","F.","Kirby",NULL,NULL,NULL,"U"
171,"Legh",NULL,"Knight",NULL,NULL,NULL,"U"
172,"Col. William","Wallingford","Knollys",NULL,1833,1904,"M"
173,"W.","von","Kugelyen",NULL,NULL,NULL,"U"
174,"Elleray",NULL,"Lake","(pseudonym?); Mrs. David Armstrong (married name)",NULL,NULL,"F"
176,"Robert",NULL,"Hudson",NULL,NULL,NULL,"M"
178,"J.","Sheridan","Le Fanu","Joseph Thomas Sheridan Le Fanu (legal name)",1814,1873,"M"
179,"Mark",NULL,"Lemon",NULL,1809,1870,"M"
180,"Lady Emma",NULL,"Barrett-Lennard","Wood (maiden name)",1832,1916,"F"
181,"Lord William","Pitt","Lennox",NULL,1799,1881,"M"
182,"Charles","James","Lever",NULL,1806,1872,"M"
183,"Eliza","Lynn","Linton","Lynn (maiden name)",1822,1898,"F"
184,"Albyn",NULL,"Locke","(pseudonym?); Mrs. A. Locke (alternate name)",NULL,NULL,"F"
185,"Arthur",NULL,"Locker",NULL,1828,1893,"M"
186,"John","Ingram","Lockhart",NULL,1812,1889,"M"
187,"Langton",NULL,"Lockhart",NULL,NULL,NULL,"M"
188,"Lawrence","William","Lockhart",NULL,1831,1882,"M"
189,"Edmond","Brenan","Loughnan",NULL,NULL,NULL,"M"
190,"George","Thomas","Lowth",NULL,1808,1893,"M"
191,"Frank",NULL,"Lyfield",NULL,NULL,NULL,"M"
192,"William","Gayer","Starbuck",NULL,NULL,NULL,"M"
193,"Julia","Cecilia","Stretton","Collinson (maiden name)",1812,1876,"F"
194,"Justin",NULL,"McCarthy",NULL,1830,1912,"M"
195,"George",NULL,"MacDonald",NULL,1824,1905,"M"
196,"Matilda","Anne","Mackarness","Planché (maiden name)",1825,1881,"F"
197,"Sarah","Anne","Jeffreys","Arnold (married name); Alton Clyde (pseudonym)",1836,1888,"F"
198,"John","Francis","Maguire",NULL,1815,1872,"M"
199,"Blanche",NULL,"Marryat","Charlotte Blanche Marryat (alternate name); Mrs. Lynal Thomas (married name)",1827,NULL,"F"
200,"Florence",NULL,"Marryat","Mrs. Thomas Ross Church (first married name); Mrs. Francis Lean (second married name)",1833,1899,"F"
201,"Anne",NULL,"Marsh","Sara Anne Caldwell (maiden name); Marsh-Caldwell (later name)",1791,1874,"F"
202,"Frederick","Joseph","Martin",NULL,1830,1883,"M"
203,"Edward",NULL,"Massie",NULL,NULL,NULL,"M"
204,"Richard","Steel","Maurice",NULL,1827,1868,"M"
205,"Augustus",NULL,"Mayhew","Brothers Mayhew (pseudonym)",1826,1875,"M"
206,"George","John","Whyte-Melville",NULL,1821,1878,"M"
207,"George",NULL,"Meredith",NULL,1828,1909,"M"
208,"Fanny","Charlotte","Montgomery","Wyndham (maiden name)",1820,1893,"F"
209,"Susanna",NULL,"Moodie","Strickland (maiden name)",1803,1885,"F"
210,"W.","B.","Moore",NULL,NULL,NULL,"U"
211,"Henry",NULL,"Moreland",NULL,NULL,NULL,"M"
212,"Henry",NULL,"Morford",NULL,1823,1881,"M"
213,"Elizabeth","Alice","Murray","Poiter (maiden name)",1820,1877,"F"
215,"Emma",NULL,"Newby","Barry (maiden name); Emma Warburton (pseudonym); Mrs. C. J. Newby (familiar name)",1825,1899,"F"
216,"Menella","Bute","Smedley",NULL,1820,1877,"F"
217,"James",NULL,"Hutchings","Harry Neville (pseudonym)",NULL,NULL,"M"
218,"Hugh",NULL,"Neville",NULL,NULL,NULL,"M"
219,"Rhoda",NULL,"Broughton",NULL,1840,1920,"F"
220,"Caroline","Sheridan","Norton","Hon. Mrs. C. E. S. Norton (married name)",1808,1877,"F"
221,"Burke",NULL,"O'Farrell",NULL,NULL,NULL,"M"
222,"Caroline","Elizabeth","Okeden","Rhys (maiden name); Mrs. Fitzmaurice Okeken (familiar name)",1821,1903,"F"
223,"Alicia","Ellen Neve","Little","Bewicke (maiden name); Mrs. Archibald Little (familiar name)",1845,1926,"F"
224,"Armar",NULL,"Greye",NULL,NULL,NULL,"U"
225,"Emily",NULL,"Owen","Montague (maiden name); Mrs. O. F. Owen (married name)",1822,1885,"F"
226,"Annie",NULL,"Tinsley","Turner (maiden name)",1808,1885,"F"
227,"Matilda","Charlotte","Houstoun","Mrs. Houstoun (familiar name)",1815,1892,"F"
228,"John",NULL,"Saunders",NULL,1811,1895,"M"
229,"William","Knox","Wigram","A Barrister (pseudonym)",1825,1885,"M"
230,"Lillian",NULL,"Spender","Headland (maiden name); Mrs. John Kent Spender (familiar name)",1835,1895,"F"
231,"Eustace Clare","Grenville","Murray","Mark Hope (ps); The Roving Englishman (ps); Trois-Etoiles (pseudonym)",1819,1881,"M"
232,"Louisa",NULL,"Parr","Taylor (maiden name); Mrs. Olinthus Lobb (pseudonym)",1848,1903,"F"
233,"Gertrude",NULL,"Parsons","Hext (maiden name)",1812,1891,"F"
234,"Elizabeth",NULL,"Paulet",NULL,1806,1879,"F"
235,"Edward",NULL,"Peacock",NULL,1831,1915,"M"
236,"William",NULL,"Pickersgill",NULL,NULL,NULL,"M"
237,"H.","Bouverie","Pigott",NULL,NULL,NULL,"F"
239,"William",NULL,"Platt",NULL,NULL,NULL,"M"
240,"Lady Emily",NULL,"Ponsonby",NULL,1817,1877,"F"
241,"Iltudus","Thomas","Prichard",NULL,1826,1874,"M"
242,"G.",NULL,"Prote",NULL,NULL,NULL,"U"
243,"Mrs. E.",NULL,"Pulleyne",NULL,NULL,NULL,"F"
244,"Noell",NULL,"Radecliffe",NULL,NULL,NULL,"U"
245,"Elizabeth","P.","Ramsay","Ramsay-Laye (married name); Isabel Massary (pseudonym)",1832,1932,"F"
246,"Kathleen",NULL,"O'Meara","Grace Ramsay (pseudonym)",1839,1888,"F"
247,"Charles",NULL,"Reade",NULL,1814,1884,"M"
248,"Cyrus",NULL,"Redding",NULL,1785,1870,"M"
249,"Capt. Mayne",NULL,"Reid",NULL,1818,1883,"M"
250,"David",NULL,"Rice",NULL,NULL,NULL,"M"
251,"Alfred","Bate","Richards",NULL,1820,1876,"M"
252,"Charlotte","Elizabeth","Riddell","Cowan (maiden name); Rainey Hawthorne (pseudonym); R.V.M. Sparling (pseudonym); F.G. Trafford (pseudonym)",1832,1906,"F"
253,"Julius",NULL,"Rodenberg",NULL,1831,1914,"M"
254,"Charles","Henry","Ross",NULL,1842,1897,"M"
256,"William","Clark","Russell","Sydney Mostyn (pseudonym); Eliza Rhyl Davies (pseudonym); Philip Sheldon (pseudonym)",1844,1911,"M"
257,"William","Howard","Russell",NULL,1820,1907,"M"
258,"Barbara",NULL,"Gunn",NULL,NULL,NULL,"F"
259,"Mrs.",NULL,"Pemberton","(pseudonym); H. Pemberton (pseudonym); Helen Etough Crookshank (maiden name); Gipps (married name); Hume (alternate name); Dick (alternate name)",1830,1877,"F"
260,"Frances",NULL,"Browne",NULL,1816,1879,"F"
261,"Frances",NULL,"Brough","Whiteside (maiden name)",1803,1897,"F"
262,"Catherine","Simpson","Wynne","Jessopp (maiden name)",1817,1905,"F"
263,"Isa",NULL,"Blagden","Isabella Jane Blagden (legal name); Ivory Beryl (pseudonym)",1817,1873,"F"
264,"James","Torrington","Newell",NULL,NULL,NULL,"M"
265,"James","Augustus","St. John",NULL,1801,1875,"M"
266,"Eden",NULL,"St Leonards",NULL,NULL,NULL,"U"
267,"George","Augustus","Sala","Benedict Cruiser (pseudonym)",1828,1895,"M"
268,"Epes",NULL,"Sargent",NULL,1813,1880,"M"
269,"W.","H. Patten","Saunders","Capt. Patten Saunders, K.C.G. (familiar name)",NULL,NULL,"M"
270,"Marmion","Wilme","Savage",NULL,1804,1872,"M"
271,"Hon. Charles","Stuart","Savile",NULL,1816,1870,"M"
272,"Carl","Henrik","Scharling",NULL,1836,1920,"M"
273,"Maria","Sophie","Schwartz","Birath (maiden name)",1819,1894,"F"
275,"Henry",NULL,"Sedley",NULL,1835,1899,"M"
276,"Alexander","Innes","Shand",NULL,1832,1907,"M"
278,"Hawley",NULL,"Smart","Henry Hawley Smart (legal name)",1833,1893,"M"
280,"Harriet","Maria","Smythies","Gordon (maiden name); Mrs. Yorick Smythies (familiar name)",1813,1883,"F"
281,"Thomas","Wilkinson","Speight",NULL,1830,1915,"M"
282,"Catherine","Helen","Spence",NULL,1825,1910,"F"
283,"Leigh",NULL,"Spencer",NULL,NULL,NULL,"F"
285,"Anna","Caroline","Steele","Wood (maiden name)",1841,1920,"F"
286,"William","J.","Stewart",NULL,NULL,NULL,"M"
287,"Gustave","Louis Maurice","Strauss","The Old Bohemian",1807,1887,"M"
289,"Hesba",NULL,"Stretton","Sarah Smith (maiden name)",1832,1911,"F"
290,"Agnes",NULL,"Strickland",NULL,1796,1874,"F"
291,"Edward","Campbell","Tainsh",NULL,1835,1919,"M"
292,"Bayard",NULL,"Taylor",NULL,1825,1878,"M"
293,"Philip","Meadows","Taylor","Capt. Meadows Taylor (familiar name)",1808,1876,"M"
294,"William","Moy","Thomas",NULL,1828,1910,"M"
295,"Katherine",NULL,"Thomson","Byerley (maiden name); Grace Wharton (pseudonym)",1797,1862,"F"
296,"Walter",NULL,"Thornbury",NULL,1828,1876,"M"
297,"Lady  Charles",NULL,"Thynne","Harriet Frances Bagot (maiden name)",1816,1881,"F"
299,"George","Loftus","Tottenham",NULL,1844,1910,"M"
301,"Anthony",NULL,"Trollope",NULL,1815,1882,"M"
302,"Frank",NULL,"Trollope",NULL,NULL,NULL,"M"
303,"Thomas","Adolphus","Trollope",NULL,1810,1892,"M"
304,"Owyn",NULL,"Mor",NULL,NULL,NULL,"U"
305,"Henrietta",NULL,"Keddie","Sarah Tytler (pseudonym)",1827,1914,"F"
306,"Joseph",NULL,"Verey",NULL,1830,1912,"M"
307,"Sir Francis",NULL,"Vincent",NULL,1803,1880,"M"
308,"Mrs.",NULL,"Waller",NULL,NULL,NULL,"F"
309,"Hugh","Mulleneux","Walmsley",NULL,1826,1879,"M"
310,"Hon. Frederick",NULL,"Walpole",NULL,1822,1876,"M"
311,"W.",NULL,"Walpole",NULL,NULL,NULL,"U"
312,"Adeline","Dutton Train","Whitney",NULL,1824,1906,"F"
313,"S.","Russell","Whitney",NULL,NULL,NULL,"M"
314,"Miss",NULL,"Whitty",NULL,NULL,NULL,"F"
315,"Edward",NULL,"Wilberforce",NULL,1834,1914,"M"
317,"William",NULL,"Kirkus","Florence Williamson (pseudonym)",1830,1907,"M"
318,"William","Gorman","Wills",NULL,1828,1891,"M"
319,"Lady Emma","Caroline","Wood","Mitchell (maiden name); C. Sylvester (pseudonym)",1802,1879,"F"
320,"Ellen",NULL,"Wood","Price (maiden name); Mrs. Henry Wood (familiar name)",1814,1887,"F"
321,"Hon. Isabella","Letitia","Woulfe","Graves (maiden name)",1817,1870,"F"
323,"Sir Lascelles",NULL,"Wraxall",NULL,1828,1865,"M"
324,"Thomas",NULL,"Wright","The Journeyman Engineer (pseudonym)",1839,1909,"M"
325,"Edmund","Hodgson","Yates",NULL,1831,1894,"M"
326,"Bertha","Jane","Adams","Grundy (maiden name); Mrs. Leith Adams (first married name); Mrs. De Courcy Laffan (second married name)",1837,1912,"F"
327,"Francis",NULL,"Addison",NULL,NULL,NULL,"M"
328,"Frederic",NULL,"Adye",NULL,NULL,NULL,"M"
329,"W.","W.","Aldred",NULL,NULL,NULL,"U"
330,"George","Gardiner","Alexander","Major-General (rank)",1821,1897,"M"
331,"Mrs.",NULL,"Alexander","(pseudonym); Annie French (maiden name); Hector (married name)",1825,1902,"F"
332,"James","McGrigor","Allan",NULL,1827,1916,"M"
333,"Lizzie",NULL,"Alldridge",NULL,1840,1928,"F"
335,"Grant",NULL,"Allen","Charles Grant Blairfindie Allen (legal name); J. Arbuthnot Wilson (pseudonym); Cecil Power (pseudonym); Olive Pratt Rayner (pseudonym)",1848,1899,"M"
336,"William",NULL,"Allison","Blinkhoolie (pseudonym)",1851,1923,"M"
337,"F.",NULL,"Anstey","(pseudonym); Thomas Anstey Guthrie (legal name)",1856,1934,"M"
338,"William","Dutton","Burrard","Aramis (pseudonym)",1861,1938,"M"
339,NULL,NULL,"Asmodeus","(pseudonym)",NULL,NULL,"U"
340,"James",NULL,"Baker",NULL,1847,1920,"M"
341,"Louisa",NULL,"Baldwin","Macdonald (maiden name)",1845,1925,"F"
342,"Sabine",NULL,"Baring-Gould",NULL,1834,1924,"M"
343,"Frank",NULL,"Barrett","(pseudonym); Frank Davis (legal name)",1845,1926,"M"
344,"Ellen",NULL,"Baseley","Mignon (pseudonym)",1844,1907,"F"
345,"Miss R.",NULL,"Bates",NULL,NULL,NULL,"F"
346,"Frank","Lee","Benedict",NULL,1834,1910,"M"
347,"Louise","Winifred","Berens","Aureole (pseudonym); Stewart (maiden name)",1849,1929,"F"
348,"Flora","Matilda","Hayter","Mrs. Beresford (pseudonym?); Montanaro (married name); Wilson (married name); Ames (married name)",1864,1959,"F"
349,"Alexander","James","Beresford-Hope",NULL,1820,1887,"M"
350,"Alice",NULL,"Bernard",NULL,NULL,NULL,"F"
351,"Walter",NULL,"Besant","Sir Walter Besant (after 1895)",1836,1901,"M"
352,"Jeanie","Gwynne","Bettany","Gwynne (maiden name); Kernahan (second married name)",1857,1941,"F"
354,"Walter","Lionel","Bicknell","Austin Pember (pseudonym)",1853,1895,"M"
355,"Ellice",NULL,"Bingham",NULL,NULL,NULL,"F"
356,"Elizabeth","Owens","Blackburne","(pseudonym); Elizabeth O'B. Casey (legal name)",1848,1894,"F"
357,"Gertrude","Mary Ireland","Blackburne",NULL,1862,1951,"F"
358,"Charlotte","Gibson","Boger","Allen (maiden name)",1826,NULL,"F"
359,"Rolf",NULL,"Boldrewood","(pseudonym); Thomas Alexander Browne (legal name)",1826,1915,"M"
360,"Eliza","Margaret von","Booth","Rita (pseudonym); Gollan (maiden name); Mrs. Otto von Booth (first married name); Mrs. W. Desmond Humphreys (second married name)",1860,1938,"F"
362,"Émile",NULL,"Boucher",NULL,NULL,NULL,"M"
363,"Frederick",NULL,"Boyle",NULL,1841,1914,"M"
364,"Emily","Clare","Boyse","Harvey (maiden name)",1845,1916,"F"
365,"John",NULL,"Bradshaw",NULL,NULL,NULL,"M"
366,"Mrs. John",NULL,"Bradshaw","Wilmot (maiden name)",NULL,NULL,"F"
367,"Margaret","W.","Brew",NULL,1850,1905,"F"
368,"Laurence",NULL,"Brooke",NULL,NULL,NULL,"M"
369,"James","Fox","Brough",NULL,1842,1923,"M"
370,"I.","Henderson","Browne",NULL,NULL,NULL,"F"
371,"Jemmett","Jemmett","Browne",NULL,1832,1897,"M"
372,"Robert","Williams","Buchanan",NULL,1841,1901,"M"
373,"Frances","Hodgson","Burnett","Frances Eliza Hodgson (maiden name)",1849,1924,"F"
374,"Beatrice","May","Butt","Allhusen (married name)",1853,1918,"F"
375,"Bertha","Henry","Buxton","Leopold (maiden name); B. H. Bee (pseudonym); Auntie Bee (pseudonym)",1844,1881,"F"
376,"William","Wilthew","Fenn",NULL,1827,1906,"M"
377,"T.","A.","Byrne",NULL,NULL,NULL,"U"
378,"Emma","Frances","Brooke","E. Fairfax Byrrne (pseudonym)",1844,1926,"F"
379,"Florence",NULL,"Caddy","Tompson (maiden name)",1837,1923,"F"
380,"Hall",NULL,"Caine","Sir Thomas Henry Hall Caine (legal name)",1853,1931,"M"
381,"Mona",NULL,"Caird","G. Noel Hatton (pseudonym); Alison (maiden name)",1854,1932,"F"
382,"Ada",NULL,"Cambridge","Cross (married name)",1844,1926,"F"
383,"Caroline","Emily","Cameron","Sharp (maiden name); Mrs. H. Lovett Cameron (familiar name)",1844,1921,"F"
384,"M.","Montgomery","Campbell",NULL,NULL,NULL,"U"
385,"J.",NULL,"Carmichael",NULL,NULL,NULL,"U"
386,"Alaric",NULL,"Carr",NULL,NULL,NULL,"M"
387,"Alice","Vansittart","Carr","Strettel (maiden name); Mrs. J. Comyns Carr (married name)",1850,1927,"F"
388,"Mary","Elizabeth","Carter","Stevenson (married name)",1853,1935,"F"
389,"F.","L.","Cartwright","Rt. Hon. Sir Fairfax Leighton Cartwright (legal name)",1857,1928,"M"
390,"Georgina",NULL,"Drewry","Ina Leon Cassilis (pseudonym)",1844,1924,"F"
391,"Mrs. Charles",NULL,"Chapman",NULL,NULL,NULL,"F"
392,"Clara",NULL,"Cheeseman",NULL,1852,1943,"F"
393,"Annie","Charlotte Catharine","Aldrich","Catharine Childar (pseudonym)",1842,1916,"F"
394,NULL,NULL,"Christel","(pseudonym)",NULL,NULL,"U"
395,"Mrs. A.","B.","Church",NULL,NULL,NULL,"F"
396,"Wilhelmina","Martha","James","Austin Clare (pseudonym)",NULL,NULL,"F"
397,"Vere",NULL,"Clavering",NULL,NULL,NULL,"F"
398,"Lady Margaret",NULL,"Clay","Barclay (maiden name)",1849,1915,"F"
399,"Robert",NULL,"Cleland",NULL,NULL,NULL,"M"
400,"Katherine",NULL,"Clive",NULL,NULL,NULL,"F"
402,"John",NULL,"Coleman",NULL,1831,1904,"M"
403,"Christabel","Rose","Coleridge",NULL,1843,1921,"F"
404,"Frances",NULL,"Collins","Cotton (maiden name); Mrs. Mortimer Collins (familiar name)",NULL,1886,"F"
405,"Mabel",NULL,"Collins","Cook (married name)",1851,1927,"F"
406,"George","Hatton","Colomb","Colonel (rank)",1825,1910,"M"
407,"Margaret","Julia","Scott","Colquhoun (maiden name); M.J. Colquhoun (pseudonym)",1843,1913,"F"
409,"Frederick","John","Fargus","Hugh Conway (pseudonym)",1847,1885,"M"
411,"Elizabeth","Burgoyne","Corbett","Mrs. George Corbett (familiar name)",1846,1930,"F"
412,"Dorothea","Mary","Corbould",NULL,1849,1928,"F"
413,"Marie",NULL,"Corelli","(pseudonym); Mackay (legal name)",1855,1924,"F"
414,"Kate",NULL,"Cousins",NULL,NULL,NULL,"F"
416,"F.","Marion","Crawford","Francis Marion Crawford (legal name)",1854,1909,"M"
418,"Henry",NULL,"Cresswell",NULL,NULL,NULL,"M"
419,"Bithia","Mary","Croker","Sheppard (maiden name)",1860,1921,"F"
420,"May",NULL,"Crommelin","(pseudonym); Maria Henrietta de la Cherois (legal name)",1850,1930,"F"
422,"G.",NULL,"Curzon",NULL,NULL,NULL,"U"
423,"Paul",NULL,"Cushing","(pseudonym); Roland Alexander Woodseys (legal name)",1854,1919,"M"
424,"John",NULL,"Dalby",NULL,NULL,NULL,"M"
425,"Francesca","Maria","Steele","Darley Dale (pseudonym)",1849,1931,"F"
426,"John","Bowles","Daly",NULL,1844,NULL,"M"
427,"Hugh","Coleman","Davidson",NULL,1852,1934,"M"
428,"Adrien",NULL,"De Valvedre","(pseudonym)",NULL,NULL,"U"
429,"Mary","Bathurst","Deane",NULL,1845,1940,"F"
430,"John","Leith","Veitch","[James] Leith Derwent (pseudonym)",1855,1904,"M"
431,"Helen",NULL,"Dickens",NULL,NULL,NULL,"F"
432,"Alice","Mangoldt","Diehl","Mangoldt (maiden name)",1844,1912,"F"
433,"Elizabeth","O'Shea","Dillon","O'Shea (maiden name); Mrs. J. J. O'Shea Dillon (familiar name)",NULL,NULL,"F"
434,"Elizabeth","Amy","Dillwyn",NULL,1845,1935,"F"
435,"Lady Florence","Caroline","Dixie","Douglas (maiden name)",1855,1905,"F"
436,"Elizabeth","Mary","Dobell","Fordham (maiden name)",1828,1908,"F"
437,"Sarah",NULL,"Doudney",NULL,1843,1926,"F"
438,"Richard",NULL,"Dowling","Marcus Fall (pseudonym)",1846,1898,"M"
439,"Alexander","James","Duffield",NULL,1821,1890,"M"
440,"Charles","Henry","Eden",NULL,1839,1900,"M"
442,"Mrs. H.","Bennett","Edwards","Ada Rosalind Cox (maiden name)",1844,1936,"F"
443,"Barbara",NULL,"Elbon",NULL,NULL,NULL,"F"
444,"Anne",NULL,"Elliot",NULL,1856,1941,"F"
445,"Frances",NULL,"Elliot",NULL,1820,1898,"F"
446,"A.","Montgomery","Ellis",NULL,NULL,NULL,"M"
447,"Henry",NULL,"Erroll",NULL,NULL,NULL,"M"
448,"Violet",NULL,"Fane","(pseudonym); Lady Mary Montgomerie Currie (legal name)",1843,1905,"F"
449,"Benjamin","Leopold","Farjeon",NULL,1838,1903,"M"
450,"Percy",NULL,"Fendall",NULL,NULL,NULL,"M"
451,"Ada",NULL,"Fielder-King",NULL,NULL,NULL,"F"
452,"George","Ralph Fitzroy","Cole",NULL,1849,1910,"M"
453,"Joseph",NULL,"Fogerty",NULL,1831,1899,"M"
454,"Gertrude",NULL,"Forde",NULL,NULL,NULL,"F"
455,"Caroline","Janet","Fothergill",NULL,1858,1937,"F"
456,"Jessie",NULL,"Fothergill",NULL,1851,1891,"F"
457,"John","Milner","Fothergill",NULL,1841,1888,"M"
459,"Mrs. Alexander",NULL,"Fraser","Caroline Rosetta Small (maiden name)",1833,1908,"F"
460,"Fanny","M.","Gallaher",NULL,NULL,NULL,"F"
461,"James","William","Gambier","Captain, RN (rank)",1841,1909,"M"
462,"Philip",NULL,"Gaskell",NULL,NULL,NULL,"M"
463,"Dorothea",NULL,"Gerard","E. D. Gerard (pseudonym); Mme Longard de Longgarde (married name)",1855,1915,"F"
464,"D.","Cecil","Gibbs",NULL,NULL,NULL,"M"
465,"Theo",NULL,"Gift","(pseudonym); Dorothy Boulger (legal name); Havers (maiden name)",1847,1923,"F"
466,"Edward",NULL,"Gilliat",NULL,1841,1915,"M"
467,"Hélène","E. A.","Gingold","Cowen (married name)",NULL,NULL,"F"
468,"George",NULL,"Gissing",NULL,1857,1903,"M"
469,"Elizabeth",NULL,"Glaister",NULL,1840,1892,"F"
470,"Mrs. G.","W.","Godfrey",NULL,NULL,NULL,"F"
471,"Edward","J.","Goodman",NULL,1836,1921,"M"
472,"Emilia","Julia","Aylmer-Gowing","Blake (maiden name)",1846,1905,"F"
473,"William",NULL,"Graham",NULL,NULL,NULL,"M"
474,"Maria","M.","Grant","Miss Grant (familiar name)",NULL,NULL,"F"
475,"Arnold",NULL,"Gray","(pseudonym?)",NULL,NULL,"F"
476,"Annie",NULL,"Cox","Annabel Gray (pseudonym); Wilson (maiden name); Elma (pseudonym)",1845,1919,"F"
477,"Maxwell",NULL,"Gray","(pseudonym); Mary Gleed Tuttiett (legal name)",1847,1923,"F"
478,"Evelyn","Ward Everett","Green","Cecil Adair (pseudonym); E. Ward (pseudonym); H.F.E. (pseudonym)",1856,1932,"F"
479,"Percy",NULL,"Greg",NULL,1836,1889,"M"
480,"Lady Violet",NULL,"Greville","Lady Beatrice Violet Graham (maiden name)",1842,1932,"F"
481,"Henry","Rowland","Brown","Oliver Grey (pseudonym)",1865,1922,"M"
482,"Major Arthur","George Frederick","Griffiths",NULL,1838,1908,"M"
483,"W.","B.","Guinee",NULL,NULL,NULL,"U"
484,"Helena",NULL,"Gullifer",NULL,NULL,NULL,"F"
485,"Alan","Stepney","Gulston",NULL,1844,1919,"M"
486,"H.","Rider","Haggard","Henry Rider Haggard (legal name)",1856,1925,"M"
487,"W.","A. Baillie","Hamilton",NULL,NULL,NULL,"M"
488,"Sir Edward","Bruce","Hamley","Lt. General (rank)",1824,1893,"M"
489,"William","Money","Hardinge",NULL,1854,1916,"M"
490,"Iza","Duffus","Hardy",NULL,1850,1922,"F"
491,"Joanna",NULL,"Harrison",NULL,NULL,NULL,"F"
493,"W.",NULL,"Hartley",NULL,NULL,NULL,"U"
494,"Robert","Langstaff de","Havilland",NULL,1852,1890,"M"
495,"C.","M.","Hawksford",NULL,NULL,NULL,"U"
496,"Julian",NULL,"Hawthorne",NULL,1846,1934,"M"
497,"Mary","Cecil","Hay","Mark Hardcastle (pseudonym); Markham Howard (pseudonym)",1840,1886,"F"
499,"Ben",NULL,"Hayward",NULL,NULL,NULL,"M"
500,"Paul",NULL,"Heyse","Johann Ludwig Paul Heyse (legal name)",1830,1914,"M"
501,"William","Theodore","Hickman",NULL,NULL,NULL,"M"
502,"John",NULL,"Hill",NULL,NULL,1904,"M"
503,"John","Hutton Balfour","Browne","Max Hillary (pseudonym)",1845,1921,"M"
504,"Joseph","Crowther","Hirst",NULL,NULL,NULL,"M"
505,"Arthur","A.","Hoffmann",NULL,NULL,NULL,"M"
506,"Frederick","August","Hoffmann",NULL,NULL,NULL,"M"
507,"Emma",NULL,"Elliot","Margery Hollis (pseudonym)",1850,1927,"F"
508,"George",NULL,"Holmes",NULL,NULL,NULL,"M"
509,"J.","Gibb","Holmes",NULL,NULL,NULL,"M"
510,"A.","N.","Homer",NULL,NULL,NULL,"U"
511,"Beryl",NULL,"Hope",NULL,NULL,NULL,"F"
512,"Lady Elizabeth",NULL,"Hope","Cotton (maiden name)",1842,1922,"F"
513,"Lydia",NULL,"Hope",NULL,NULL,NULL,"F"
514,"Arabella","M.","Hopkinson",NULL,NULL,NULL,"F"
515,"Mary","A. M.","Hoppus","Mrs. Alfred Marks (married name)",NULL,1916,"F"
516,"Lady Constance",NULL,"Howard","Finch-Hatton (maiden name)",1848,1910,"F"
517,"Percy",NULL,"Hulburd",NULL,NULL,NULL,"M"
518,"Margaret","Wolfe","Hungerford","Duchess (pseudonym); Hamilton (maiden name); Argles (first married name)",1855,1897,"F"
520,"Mrs. J.",NULL,"Hunt",NULL,NULL,NULL,"F"
521,"Jean",NULL,"Ingelow","Orris (pseudonym)",1820,1897,"F"
522,"Charles","Thomas Clement","James",NULL,1858,1905,"M"
523,"Henry",NULL,"James",NULL,1843,1916,"M"
524,"M.","E.","James",NULL,NULL,NULL,"U"
525,"Margaret",NULL,"Jameson",NULL,NULL,NULL,"F"
527,"Harriett",NULL,"Jay","Charles Marlowe (pseudonym)",1857,1932,"F"
528,"Richard",NULL,"Jefferies",NULL,1848,1887,"M"
529,"John","Edward","Jenkins",NULL,1838,1910,"M"
530,"Philippa","Prittie","Jephson",NULL,NULL,NULL,"F"
531,"Mrs. Arthur","Tristram","Jervoise",NULL,NULL,NULL,"F"
532,"Ada","Maria","Jocelyn","Jenyns (maiden name)",1860,1931,"F"
533,"Grace","L. Keith","Johnston","Leslie Keith (pseudonym)",1843,1929,"F"
534,"Mór",NULL,"Jókai",NULL,NULL,NULL,"M"
535,"May",NULL,"Kelly","Mary J. Spence (maiden name); Mrs. Tom Kelly (familiar name)",1846,NULL,"F"
536,"Mary",NULL,"Kennard","Laing (maiden name); Mrs. Edward Kennard (familiar name)",1850,1936,"F"
538,"Katharine",NULL,"King",NULL,NULL,NULL,"F"
539,"Richard","Ashe","King","Basil",1839,1932,"M"
540,"Wynter","Frore","Knight","(pseudonym)",NULL,NULL,"U"
541,"Kathleen",NULL,"Knox","Edward Kane (pseudonym)",1847,1930,"F"
542,"Jessie",NULL,"Krikorian",NULL,NULL,NULL,"F"
543,"Harry",NULL,"Lander",NULL,NULL,NULL,"M"
544,"Col. Cuthbert",NULL,"Larking",NULL,1842,1910,"M"
545,"George","Parsons","Lathrop",NULL,1851,1898,"M"
546,"Hon. Emily",NULL,"Lawless",NULL,1845,1913,"F"
548,"Katharine",NULL,"Lee","(pseudonym); Katharine Lee Rawlings (maiden name); Jenner (married name)",1854,1936,"F"
549,"Vernon",NULL,"Lee","(pseudonym); Violet Paget (legal name)",1856,1935,"F"
550,"Alfred",NULL,"Leigh",NULL,NULL,NULL,"M"
551,"Marie",NULL,"Connor","Leighton (married name)",1865,1941,"F"
552,"Horace","Frank","Lester",NULL,1853,1896,"M"
553,"Mary",NULL,"Lester","Maria Soltera (pseudonym)",NULL,NULL,"F"
554,"Helen","Prothero","Lewis","Pugh (married name)",1862,1946,"F"
555,"Mary","Anna","Lewis",NULL,1849,1915,"F"
556,"John","Kirkwood","Leys",NULL,1847,1909,"M"
557,"Mary","Jane","Linskill","Stephen Yorke (pseudonym)",1840,1891,"F"
558,"James","Stanley","Little",NULL,1856,1940,"M"
559,"Jessie","Sale","Lloyd","Hopkins (maiden name); Stirling (first married name); Lloyd (second married name)",1846,NULL,"F"
560,"Mrs.",NULL,"Lodge","E. Lodge (alternate name)",NULL,NULL,"F"
562,"Cecil",NULL,"Lucas",NULL,NULL,NULL,"M"
563,"Henry","William","Lucy",NULL,1843,1924,"M"
564,"Caroline","Sophia","Lunn","Grundy (maiden name); Linus (pseudonym); Mrs. J. Calbraith Lunn (familiar name)",1823,1893,"F"
565,"Edna",NULL,"Lyall","(pseudonym); Ada Ellen Bayly (legal name)",1857,1903,"F"
566,"Laslett",NULL,"Lyle",NULL,NULL,NULL,"U"
567,"Edmund","David","Lyon","Captain (rank)",1825,1891,"M"
568,"Elizabeth","J.","Lysaght",NULL,NULL,NULL,"F"
569,"Annette","Thomasina","Lyster",NULL,1831,1908,"F"
570,"Constance","Ellen","MacEwen","Dicker (married name); Mrs. A. C. Dicker (familiar name)",1850,1897,"F"
571,"Charles",NULL,"Mackay",NULL,1812,1889,"M"
572,"Ella",NULL,"Macmahon",NULL,1864,1956,"F"
573,"Fayr",NULL,"Madoc",NULL,NULL,NULL,"U"
575,"Lady Margaret",NULL,"Majendie","Lindsay (maiden name)",1850,1912,"F"
576,"Lucas",NULL,"Malet","(pseudonym); Mary St Leger Harrison (legal name); Kingsley (maiden name)",1852,1931,"F"
577,"William","Hurrell","Mallock",NULL,1849,1923,"M"
578,"Mary","Elizabeth","Mann","Rackham (maiden name)",1848,1929,"F"
579,"Eleanor","Mary","Marsh",NULL,NULL,NULL,"F"
580,"William",NULL,"Marshall",NULL,1831,1904,"M"
581,"Mary","Emma","Martin","Le Breton (maiden name); Mrs. Herbert Martin (alternate name)",NULL,NULL,"F"
582,"Victoria",NULL,"Baker","J. Masterman (pseudonym); Rybot (married name)",1838,1913,"F"
583,"Helen",NULL,"Mathers","(pseudonym); Ellen Buckingham Mathews (maiden name); Reeves (married name)",1851,1920,"F"
584,"Mrs. Augustus","H.","Maule",NULL,NULL,NULL,"F"
585,"Sir Herbert","Eustace","Maxwell",NULL,1845,1937,"M"
586,"Philip",NULL,"May",NULL,NULL,NULL,"M"
587,"Isabella",NULL,"Mayo","Fyvie (maiden name); Edward Garrett (pseudonym)",1843,1914,"F"
588,"Letitia",NULL,"McClintock",NULL,NULL,NULL,"F"
589,"Herman","Charles","Merivale",NULL,1839,1906,"M"
590,"Frank",NULL,"Merryfield",NULL,NULL,NULL,"M"
591,"Jean",NULL,"Middlemass","Mary Jane Middlemass (legal name)",1834,1919,"F"
592,"John",NULL,"Mills","D'Horsay (pseudonym)",1815,1887,"M"
593,"William",NULL,"Minto",NULL,1845,1893,"M"
595,"Joseph","Fitzgerald","Molloy",NULL,1858,1908,"M"
596,NULL,NULL,"Monica",NULL,NULL,NULL,"U"
597,"George",NULL,"Moore","Lady Rhone (pseudonym)",1852,1933,"M"
598,"Mary",NULL,"Moore","Mrs. Moore (familiar name)",NULL,NULL,"F"
599,"Susan",NULL,"Morley","(pseudonym); Sarah Frances Spedding (legal name)",NULL,NULL,"F"
600,"Hugh",NULL,"Morven",NULL,NULL,NULL,"M"
601,"Alan",NULL,"Muir","(pseudonym); Rev. Hayes Robinson (legal name?)",NULL,NULL,"M"
602,"Wilhelmina",NULL,"FitzClarence","Kennedy-Erskine (maiden name); Countess of Munster (title)",1830,1906,"F"
603,"David","Christie","Murray",NULL,1847,1907,"M"
604,"Marriette",NULL,"Beadum","Mrs. H. Musgrave (pseudonym)",NULL,NULL,"F"
605,"Geraldine","Penrose","Fitzgerald","Naseby (pseudonym); Frances A. Gerard (pseudonym)",1846,1939,"F"
606,"Mary","Anne","Needell","Lupton (maiden name); Mrs. John H. Needell (familiar name)",1830,1922,"F"
607,"Emma",NULL,"Newman","Mrs. Newman (familiar name); Mrs. E. Newman (familiar name)",1831,1903,"F"
608,"Wilhelm","Otto August","Niemann",NULL,1839,1919,"M"
609,"Lady Augusta",NULL,"Noel","Keppel (maiden name)",1838,1902,"F"
610,"William","Edward","Norris",NULL,1847,1925,"M"
612,"Alice",NULL,"O'Connell",NULL,1853,NULL,"F"
613,"Stackpool","Edward","O'Dell",NULL,1841,1917,"M"
615,"Nannie","Power","O'Donoghue","Lambert (maiden name)",1843,1940,"F"
616,"Alice",NULL,"O'Hanlon",NULL,1840,NULL,"F"
617,"Georges",NULL,"Ohnet","(pseudonym); Georges Henot (legal name)",NULL,NULL,"M"
618,"Laurence",NULL,"Oliphant",NULL,1829,1888,"M"
619,"R.",NULL,"Orloffsky",NULL,NULL,NULL,"U"
620,"Emily","Fanny Dorothy","Osborn","McDonnell (married name)",1851,1925,"F"
621,"Harriet",NULL,"Parr","Holme Lee (pseudonym)",1828,1900,"F"
622,"Mrs. George",NULL,"Posnett",NULL,NULL,NULL,"F"
623,"Mary","Anna","Paull","Ripley (married name)",1838,1910,"F"
624,"Mary","W.","Paxton",NULL,NULL,NULL,"F"
625,"Frances","Mary","Peard",NULL,1835,1923,"F"
626,"Walter","Octavius","Peile",NULL,1844,1918,"M"
628,"Richard","Davis","Perry",NULL,1849,1892,"M"
629,"Francis","Charles","Philips",NULL,1849,1921,"M"
630,"Jane","Josephine","Phillips","Jerome (maiden name); Mrs. Alfred Phillips (familiar name)",1839,1918,"F"
631,"Thomas","A.","Pinkerton","Thomas Warden (pseudonym)",1850,1914,"M"
632,"Catherine","Louisa","Pirkis","Lyne (maiden name); Mrs. F. E. Pirkis (familiar name)",1839,1910,"F"
633,"Eliza","Fanny","Pollard",NULL,1839,1911,"F"
635,"Rosa","Caroline","Praed","Murray-Prior (maiden name); Mrs. Campbell Praed (familiar name)",1851,1935,"F"
636,"Alice",NULL,"Price","Saunders (maiden name)",1840,1891,"F"
637,"Eleanor","C.","Price",NULL,1847,1933,"F"
638,"E.","D.","Primrose",NULL,NULL,NULL,"U"
639,"Clara",NULL,"Quin","Charles Quentin (pseudonym)",1846,1903,"F"
640,"Wilhelm","Karl","Raabe",NULL,1831,1910,"M"
641,"William","Fraser","Rae",NULL,1835,1905,"M"
642,"Edmund",NULL,"Randolph",NULL,1850,1889,"M"
643,"Catherine","Emily Blanche","Randolph","Bamford-Hesketh (maiden name); Mrs. Randolph (familiar name)",1839,1884,"F"
644,"Emma",NULL,"Reade","Mrs. Compton Reade (familiar name); Scott-Waring (maiden name)",1847,1925,"F"
645,"James",NULL,"Rice","Martin Legrand (pseudonym)",1843,1882,"M"
646,"Reginald","T. S. C. Grenville","Murray","James Brinsley Richards (pseudonym)",1846,1892,"M"
647,"Sir Benjamin","Ward","Richardson",NULL,1828,1896,"M"
648,"Gertrude","Minnie","Robins","Baillie Reynolds (married name)",1861,1939,"F"
650,"Albert","Robinson","Bulman","A.B.C.S. (pseudonym)",1841,1924,"M"
651,"Esmé",NULL,"Stuart","(pseudonym); Amelie Claire Leroy (legal name)",1860,1934,"F"
652,"Caroline",NULL,"Wall","A French Lady (pseudonym)",NULL,NULL,"F"
653,"Elim","Henry","D'Avigdor","Wanderer (pseudonym)",1841,1895,"M"
654,"Florence",NULL,"Warden","(pseudonym); Florence Alice Price (maiden name); James (married name)",1857,1929,"F"
655,"William","Francis","Barry",NULL,1849,1930,"M"
656,"William",NULL,"Mackay",NULL,1846,NULL,"M"
657,"Martin",NULL,"Combe",NULL,NULL,NULL,"M"
658,"Duncan",NULL,"Lisle",NULL,NULL,NULL,"M"
659,"Alfred","Egmont","Hake",NULL,1849,1916,"M"
660,"J.","G.","Lefebre",NULL,NULL,NULL,"U"
661,"Susanna","Carnegie","Venn","Edmonstone (maiden name)",1843,1931,"F"
662,"Mrs.",NULL,"Hills",NULL,NULL,NULL,"F"
663,"Gertrude","Armitage","Southam","Tramio (pseudonym)",1860,1942,"F"
664,"A.",NULL,"Moberly","Major Moberly (rank)",NULL,NULL,"M"
665,"Julian","Osgood","Field","X. L. (pseudonym)",1852,1925,"M"
666,"T.",NULL,"Dowden",NULL,NULL,NULL,"U"
667,"Sydney",NULL,"Carstone",NULL,NULL,NULL,"U"
668,"Louis","John","Jennings",NULL,1836,1893,"M"
669,NULL,NULL,"Lolo",NULL,NULL,NULL,"U"
670,"Mrs. Henry",NULL,"Arnold",NULL,NULL,NULL,"F"
671,"Lisbeth","Gooch","Séguin","Strahan (married name)",NULL,NULL,"F"
672,"Peter","Hay","Hunter",NULL,1854,1909,"M"
673,"Annie",NULL,"Carruthers",NULL,NULL,NULL,"F"
674,NULL,NULL,"Moira",NULL,NULL,NULL,"U"
675,"Sir George","Tomkyns","Chesney",NULL,1830,1895,"M"
676,"Constance","Isabella Stuart","Smith",NULL,1859,1930,"F"
677,"Cecilia",NULL,"Wethered","Burder (maiden name); Mrs. Charles Wethered (familiar name)",1839,1912,"F"
678,NULL,NULL,"Arena","(pseudonym)",NULL,NULL,"U"
679,"Eleanor","Ashworth","Towle","Taylor (maiden name); E. M. Archer (pseudonym)",1847,1911,"F"
680,"Mary",NULL,"Allan-Olney",NULL,NULL,NULL,"F"
681,"May","Laffan","Hartley","Laffan (maiden name)",1850,1916,"F"
682,"Mrs. G.",NULL,"Bigg-Wither",NULL,NULL,NULL,"F"
683,"Bella",NULL,"Duffy","Arabella Jane Duffy (legal name)",NULL,1926,"F"
685,"Aurelia","C.","Pace",NULL,NULL,NULL,"U"
686,"Ebenezer",NULL,"Rogers",NULL,1836,1915,"M"
687,"James","Manners","Romanis","Hadji of Hyde Park (pseudonym)",1855,NULL,"M"
688,"Blanche",NULL,"Roosevelt","Blanche Macchetta, Marchesa d'Allegri (married name)",1853,1898,"F"
689,"Richard",NULL,"Rowlatt",NULL,1809,1885,"M"
690,"Horatio","Bickerstaffe","Rowney","(pseudonym); J. A. G. Barton (pseudonym); Shoshee Chunder Dutt (legal name)",1825,1885,"M"
691,"Mary","Catherine","Rowsell","Pen Derwas (pseudonym)",1839,1921,"F"
692,"Dora",NULL,"Russell",NULL,1830,1905,"F"
693,"John",NULL,"Rye",NULL,NULL,NULL,"M"
694,"Peter","King","Salter",NULL,NULL,NULL,"M"
695,"Alice","Charlotte","Sampson",NULL,NULL,NULL,"F"
696,"Lady Virginia",NULL,"Sandars","Taylour (maiden name)",1828,1922,"F"
698,"Francis",NULL,"Savage",NULL,NULL,NULL,"U"
699,"A.","E.","Schlotel",NULL,NULL,NULL,"U"
701,"Joseph","Alan","Scofield",NULL,NULL,NULL,"M"
702,"Redna",NULL,"Scott",NULL,NULL,NULL,"F"
703,"Adeline",NULL,"Sergeant",NULL,1851,1904,"F"
704,"Thomas",NULL,"Shairp",NULL,NULL,NULL,"M"
705,"William",NULL,"Sharp","Fiona Macleod (pseudonym)",1855,1905,"M"
706,"Flora","Louisa","Shaw","Lady Lugard (alternate name)",1852,1929,"F"
707,"Robert","H.","Sherard",NULL,1861,1943,"M"
708,"John","Walter","Sherer","Paul Benison (pseudonym)",1823,1911,"M"
709,"Helen",NULL,"Shipton","Voules (married name)",1857,1945,"F"
710,"Margaret",NULL,"Sidney","(pseudonym); Harriett Mulford Stone Lothrop (legal name)",1844,1924,"F"
711,"William",NULL,"Sime",NULL,1851,1895,"M"
712,"Hubert","A.","Simmons",NULL,NULL,NULL,"M"
713,"Thomas",NULL,"Sinclair",NULL,1843,NULL,"M"
714,"Felicia","Mary Frances","Skene","Erskine Moir (pseudonym)",1821,1899,"F"
715,"Evangeline","F.","Smith",NULL,NULL,NULL,"F"
716,"Jane","Grace","Smith","Syme (maiden name); Mrs. M. E. Smith (familiar name)",1829,1913,"F"
717,"Ella","Jane","Curtis","Shirley Smith (pseudonym)",1840,1910,"F"
718,"Amelia","Sophia Coates","Young","Pamela Sneyd (pseudonym); Sophia Mary Locke (pseudonym)",1844,1931,"F"
719,"Henry",NULL,"Solly",NULL,1813,1903,"M"
722,"Hope",NULL,"Stanford",NULL,NULL,NULL,"F"
723,"Walter",NULL,"Stanhope",NULL,NULL,NULL,"M"
724,"Emma","C. C.","Steinman",NULL,NULL,NULL,"F"
725,"Augusta","de Grasse","Stevens",NULL,1852,1894,"F"
726,"M.","C.","Stirling",NULL,NULL,NULL,"F"
727,"C.","H. D.","Stocker",NULL,NULL,NULL,"U"
728,"Sarah",NULL,"Stredder",NULL,1831,1910,"F"
729,"Julian",NULL,"Sturgis",NULL,1848,1904,"M"
730,"Thomas",NULL,"Talbot",NULL,NULL,NULL,"M"
731,"Ida","Ashworth","Taylor",NULL,1850,1929,"F"
732,"Bertha",NULL,"Thomas",NULL,1845,1918,"F"
733,"J.","Meredith","Thomas",NULL,NULL,NULL,"U"
734,"Lily",NULL,"Tinsley","Lilian Tinsley (alternate name)",1865,1921,"F"
735,"Henry",NULL,"Godefroi","John Tipton (pseudonym)",NULL,NULL,"M"
736,"William","Outram","Tristram",NULL,1859,1915,"M"
737,"Margaret","Lucy","Tyler",NULL,1859,1943,"F"
738,"A.","M.","U.",NULL,NULL,NULL,"U"
739,"Henrietta","Mary","Urwick",NULL,1860,1934,"F"
740,"Fanny",NULL,"Du Tertre","Denzil Vane (pseudonym)",1856,NULL,"F"
741,"Elizabeth",NULL,"Newton","Palmer Pacht (maiden name); Gillian Vase (pseudonym)",1841,1921,"F"
742,"Margaret",NULL,"Veley",NULL,1843,1887,"F"
743,"Henry","Scott","Vince",NULL,1850,1891,"M"
744,"L.","B.","Walford","Lucy Berthia Colquhoun (maiden name)",1845,1915,"F"
745,"Annie","Louisa","Walker","Mrs. Harry Coghill (married name)",1836,1907,"F"
746,"Adèle","S. C.","Wallis","(pseudonym); von Antal-Opzoomer (legal name)",1857,1925,"F"
747,"Mary","Augusta","Ward","Arnold (maiden name); Mrs. Humphry Ward (familiar name)",1851,1920,"F"
748,"Mary","Clementina","Hibbert-Ware","Stewart (maiden name)",1835,1911,"F"
749,"Lillias",NULL,"Wassermann","Robson (maiden name)",1846,1932,"F"
750,"William","George","Waters",NULL,NULL,NULL,"M"
751,"Byron",NULL,"Webber",NULL,1838,1913,"M"
752,"Elizabert",NULL,"Werner","(pseudonym); Elizabeth Bürstenbinder (legal name)",1838,1918,"F"
753,"Theresa","Cornwallis John","West","Whitby (maiden name)",1806,1886,"F"
754,"William","Bury","Westall",NULL,1834,1903,"M"
755,"Hugh",NULL,"Farrie","Hugh Westbury (pseudonym)",1857,1918,"M"
756,"Edwin",NULL,"Whelpton",NULL,1849,1925,"M"
757,"Beatrice",NULL,"Whitby",NULL,NULL,1931,"F"
758,"Henrietta","Eliza Vaughan","Stannard","Palmer (maiden name), John Strange Winter (pseudonym), Violet Whyte (pseudonym)",1856,1911,"F"
759,"W.","J.","Wilding",NULL,NULL,NULL,"U"
760,"Ellen","Mary Abdy","Williams","Abdy-Williams (alternate name); Mrs. Bernhard Whishaw (married name)",1857,1937,"F"
761,"Lady Watkin",NULL,"Williams","Elizabeth Lush (maiden name)",1847,1911,"F"
762,"Charles","James","Wills",NULL,1842,1912,"M"
763,"T.",NULL,"Wilton",NULL,NULL,NULL,"U"
764,"Hon. Lewis",NULL,"Wingfield",NULL,1842,1891,"M"
766,"Jane",NULL,"Wylde","Shuttleworth (maiden name); Wylde (married name); Leask (married name)",1837,1900,"F"
767,"Susan","Rowley Richmond","Lee","Curtis Yorke (pseudonym); Long (maiden name)",1854,1930,"F"
768,"Émile",NULL,"Zola",NULL,1840,1902,"M"
769,"Edmond","Francois Valentin","About",NULL,NULL,NULL,"M"
770,"Elinor","Louisa","Huddart","Elinor Aitch (pseudonym); Louisa Ronile (pseudonym); Elinor Hume (pseudonym)",1853,1902,"F"
771,"John",NULL,"Alexander",NULL,NULL,NULL,"M"
772,"Elizabeth","Mary","Alford",NULL,1840,1905,"F"
773,"Alexander",NULL,"Allardyce",NULL,1846,1896,"M"
774,"Phoebe","Anne","Allen",NULL,1858,1933,"F"
775,"George","Webb","Appleton",NULL,1845,1909,"M"
776,"Annie","Maria","Armitt","Annie M. Harris (pseudonym)",1850,1933,"F"
778,"Henry","Barton","Baker",NULL,1835,1906,"M"
779,"Charles","Wareing Endell","Bardsley",NULL,1844,1898,"M"
780,"Bernard",NULL,"Barker",NULL,NULL,NULL,"M"
781,"Uttere",NULL,"Barre",NULL,NULL,NULL,"M"
782,"James","B.","Baynard",NULL,NULL,NULL,"M"
783,"Margaret",NULL,"Hunt","Averil Beaumont (pseudonym); Mrs. Alfred Hunt (familiar name); Raine (maiden name)",1831,1912,"M"
784,"Rev. Robert","Henry","Belcher",NULL,1846,1916,"M"
785,"Thornbraugh",NULL,"Bell",NULL,NULL,NULL,"M"
786,"Adolphe",NULL,"Belot",NULL,1829,1890,"M"
787,"Frederick","Spencer","Bird",NULL,1839,1906,"M"
788,"Maria","Catherine","Bishop",NULL,NULL,NULL,"F"
789,"Clementina",NULL,"Black",NULL,1853,1923,"F"
790,"Robert",NULL,"Black",NULL,1829,1915,"M"
791,"Andrew",NULL,"Blair",NULL,1849,1885,"M"
793,"Mrs.",NULL,"Boulter",NULL,NULL,NULL,"F"
794,"Edith","O.","Bourne",NULL,NULL,NULL,"F"
795,"J.","Fortrey","Bouverie",NULL,NULL,NULL,"U"
796,"Henriette",NULL,"Bowra",NULL,NULL,NULL,"F"
797,"Osborne",NULL,"Boyd",NULL,NULL,NULL,"M"
798,"Peter",NULL,"Boyle",NULL,NULL,NULL,"M"
799,"Mrs. Graham",NULL,"Branscombe",NULL,NULL,NULL,"F"
800,"Dorothy",NULL,"Bromyard",NULL,NULL,NULL,"F"
801,"Herbert",NULL,"Broom",NULL,1815,1882,"M"
802,"Lord Henry",NULL,"Brougham","First Baron Brougham and Vaux (title)",1778,1868,"M"
803,"Sophie",NULL,"Bryant","Willock (maiden name); Mrs. W. Hickes Bryant (familiar name)",1850,1922,"F"
804,"S.","Brookes","Bucklee",NULL,NULL,NULL,"U"
805,"Richard","George","Bulkeley",NULL,1838,1896,"M"
806,"Ulick","Ralph","Burke",NULL,1845,1895,"M"
807,"May",NULL,"Byrne","(pseudonym); Wheland (maiden name); Mary Catherine Lawrie (married name); A Cape Colonist (pseudonym)",1855,1920,"F"
808,"Evelyn",NULL,"Campbell",NULL,NULL,NULL,"M"
809,"Princess Olga",NULL,"Cantacuzene",NULL,NULL,NULL,"F"
810,"Francis",NULL,"Carr","Lancelot Cross (pseudonym)",1834,1894,"M"
812,"Lisle",NULL,"Carr",NULL,NULL,NULL,"M"
813,"Emily",NULL,"Carrington",NULL,NULL,NULL,"F"
814,"Mrs.",NULL,"Carrington",NULL,NULL,NULL,"F"
815,"Adam",NULL,"Carter",NULL,NULL,NULL,"M"
816,"Mary","Francis","Chapman","J. Calder Ayrton (pseudonym); Francis Meredith (pseudonym)",1838,1884,"F"
817,"Elizabeth","Rundle","Charles","Rundle (maiden name)",1828,1896,"F"
818,"Lawrence",NULL,"Cheny",NULL,NULL,NULL,"M"
819,"Josephine",NULL,"Chermside","Mrs. Henry Lowther Chermside (familiar name)",1827,1894,"F"
820,"Mrs. Edward",NULL,"Christian",NULL,NULL,NULL,"F"
821,"Mary","Elizabeth","Christie",NULL,1847,1906,"F"
822,"Kathleen","Isabelle","Clarges",NULL,NULL,NULL,"F"
823,"Marcus",NULL,"Clarke",NULL,1846,1881,"M"
824,"Cecil",NULL,"Clayton",NULL,NULL,NULL,"M"
826,"Robert","St. John","Corbet",NULL,1839,1907,"M"
827,"Alice",NULL,"Corkran",NULL,1856,1916,"F"
829,"Henry","Thornton","Craven",NULL,1818,1905,"M"
830,"Jacobus","Jan","Cremer",NULL,1827,1880,"M"
831,"Camilla","Dufour","Crosland","Toulmin (maiden name); Mrs. Newton Crosland (familiar name)",1812,1895,"F"
832,"Cosmo",NULL,"Cumming","(pseudonym); John Macrae (legal name?)",NULL,NULL,"M"
833,"Felix",NULL,"Dahn","Julius Sophus Felix Dahn",1834,1912,"M"
834,"Sir George","Webbe","Dasent",NULL,1817,1896,"M"
835,"Alphonse",NULL,"Daudet",NULL,1840,1897,"M"
836,"Charles","Maurice","Davies",NULL,1828,1910,"M"
837,"Ellis","James","Davis","E.J. Davis (familiar name)",1850,1905,"M"
838,NULL,NULL,"Davus","(pseudonym)",NULL,NULL,"U"
839,"Mrs.",NULL,"Day",NULL,NULL,NULL,"F"
840,"Elizabeth",NULL,"De Wille",NULL,1809,1893,"F"
841,"Edward","Heneage","Dering","Innominatus (pseudonym)",1827,1892,"M"
842,"Charlotte",NULL,"Despard","French (maiden name); Mrs. M. C. Despard (familiar name)",1844,1939,"F"
843,"William","Hepworth","Dixon",NULL,1821,1879,"M"
844,"A.","M.","Donelan",NULL,NULL,NULL,"U"
845,"Lady Gertrude","Georgina","Douglas","George Douglas (pseudonym)",1842,1893,"F"
846,"Augustus","William","Dubourg",NULL,1830,1910,"M"
847,"Charles","R.","Durant",NULL,NULL,NULL,"M"
848,"Alfred","Snowden","Emmett",NULL,NULL,NULL,"M"
849,"Henry",NULL,"Esmond",NULL,NULL,NULL,"M"
850,"Alexander","Charles","Ewald","Atholl de Walden (pseudonym)",1842,1891,"M"
851,"James","Franklin","Fuller","Ignotus (pseudonym)",1835,1924,"M"
852,"W.","Thomson","Gregg",NULL,NULL,NULL,"M"
853,"Henry",NULL,"Johnston",NULL,1842,1919,"M"
854,"Robert",NULL,"Kerr",NULL,NULL,NULL,"M"
855,"Mary","Jane","Martin","Mrs. Charles Martin (alternate name)",NULL,NULL,"F"
856,"F.","J.","Bell","Hardress O'Hara (pseudonym)",NULL,NULL,"U"
857,"Eleanor","Frances","Poynter",NULL,1840,1929,"F"
858,"Cecilia","Mary","Caddell",NULL,1813,1877,"F"
859,"Hannah","Newton","Baker",NULL,NULL,NULL,"F"
860,"H.",NULL,"C.",NULL,NULL,NULL,"U"
861,"Edward","William Lewis","Davies",NULL,1812,1894,"M"
862,"Edith",NULL,"Faithfull","Lloyd (maiden name); Mrs. Francis G. Faithfull (familiar name)",1838,1892,"F"
863,"Phoebe","M.","Feilden",NULL,1830,1897,"F"
864,"Edward","Dyne","Fenton","Captain (rank)",1830,1880,"M"
865,"Alice",NULL,"Fisher",NULL,1839,1888,"F"
866,"May","Agnes","Fleming","Early (maiden name); Cousin May Carleton (pseudonym)",1840,1880,"F"
867,"Harriet",NULL,"MacClellen","Harford Flemming (pseudonym)",NULL,NULL,"F"
868,"Constance",NULL,"Fletcher","George Fleming (pseudonym)",1858,1938,"F"
869,"Douglas","Morey","Ford",NULL,1851,1916,"M"
870,"Mrs.",NULL,"Forrest-Grant",NULL,NULL,NULL,"F"
872,"William",NULL,"Freeland",NULL,1828,1903,"M"
873,"Mrs.",NULL,"Fuller",NULL,NULL,NULL,"F"
874,"Maurice",NULL,"Gay",NULL,NULL,NULL,"M"
875,"Henry","James","Gibbs",NULL,NULL,NULL,"M"
876,"Clotworthy",NULL,"Gillmor",NULL,1818,1886,"M"
877,"Henry",NULL,"Glemham",NULL,NULL,NULL,"M"
878,"Gerald",NULL,"Glyn",NULL,NULL,NULL,"M"
879,"Rudolf","von","Gottschall",NULL,NULL,NULL,"M"
880,"Constance","Susanna","Blount","Courteney Grant (pseudonym)",1849,1919,"F"
881,"Gertrude","Elizabeth","Grant","Gerald Grant (pseudonym)",NULL,NULL,"F"
882,"Mrs. B. R.",NULL,"Green",NULL,NULL,NULL,"F"
883,"Vere",NULL,"Grey",NULL,NULL,NULL,"M"
884,"Robert","Jones","Griffiths",NULL,1850,1892,"M"
885,"Sydney",NULL,"Grundy",NULL,1848,1914,"M"
886,"Louisa","M.","Gunthorpe",NULL,NULL,NULL,"F"
887,"Friedrich","Wilhelm","Hackländer",NULL,1816,1877,"M"
888,"Arthur",NULL,"Hamilton",NULL,NULL,NULL,"M"
889,"Emily","Grace","Harding",NULL,NULL,NULL,"F"
890,"Olive",NULL,"Harper","(pseudonym); Burrell (maiden name); Helen Burrell D'Apery (legal name)",1842,1915,"F"
891,"Elizabeth","Anna","Hart","Smedley (maiden name); Mrs. Fanny Wheeler Hart (familiar name)",1822,1886,"F"
892,"Bret",NULL,"Harte",NULL,1836,1902,"M"
893,"James","W.","Hay",NULL,NULL,NULL,"M"
894,"Carey",NULL,"Hazelwood",NULL,NULL,NULL,"M"
895,"Margaret","C.","Helmore",NULL,NULL,NULL,"F"
896,"Sir Arthur",NULL,"Helps",NULL,1813,1875,"M"
897,"Jeanie",NULL,"Hering","(pseudonym); Hamilton (maiden name); Marion Adams-Acton (legal name)",1846,1928,"F"
898,"Harriet","S.","Hill",NULL,NULL,NULL,"F"
899,"Hay",NULL,"Hill",NULL,NULL,NULL,"M"
900,"Laindon",NULL,"Hill","(pseudonym?)",NULL,NULL,"U"
901,"Maxwell",NULL,"Hood",NULL,NULL,NULL,"M"
902,"Jane","Margaret","Hooper","Winnard (maiden name); Mrs. George Hooper (familiar name)",NULL,NULL,"F"
903,"Hester",NULL,"Hope",NULL,NULL,NULL,"F"
904,"Kate",NULL,"Hope","Proavia (pseudonym)",NULL,NULL,"F"
905,"Margaret","Jane","Hope",NULL,NULL,NULL,"F"
907,"Sydney",NULL,"Hodges","Stanley Hope (pseudonym)",NULL,NULL,"M"
908,"Massingberd",NULL,"Home","(pseudonym?)",NULL,NULL,"M"
909,"Mrs. George","Croft","Huddleston",NULL,NULL,NULL,"F"
910,"Victor",NULL,"Hugo",NULL,1802,1885,"M"
911,NULL,NULL,"Jajabee",NULL,NULL,NULL,"U"
912,"Richard","Mounteney","Jephson",NULL,1842,1906,"M"
913,"Robert",NULL,"Jewell",NULL,NULL,NULL,"M"
914,"Peard",NULL,"Jillard",NULL,NULL,NULL,"M"
915,"Duke","de","Medina Pomar",NULL,NULL,NULL,"M"
916,"Octavius",NULL,"Rooke",NULL,1827,1881,"M"
917,"John","Byrne Leicester","Warren","Baron de Tabley; William P. Lancaster (pseudonym)",1835,1895,"M"
918,"Nathaniel",NULL,"Cartwright",NULL,NULL,NULL,"M"
919,"Ellen","Georgiana","Clutton-Brock","Eyre (maiden name)",1845,1894,"F"
920,"Augusta","Chambers","De Gruchy","Smith (maiden name)",1842,1893,"F"
921,NULL,NULL,"Florian",NULL,NULL,NULL,"U"
922,"Bertha",NULL,"Behrens","W. Heimburg (pseudonym)",1850,1912,"F"
923,NULL,NULL,"Kamouraska",NULL,NULL,NULL,"U"
924,"M.","L.","Kenny",NULL,NULL,NULL,"U"
925,"Miles","Gerald","Keon",NULL,1821,1875,"M"
926,"M.","E.","Kermode",NULL,NULL,NULL,"U"
927,"Rosa","Mackenzie","Kettle","(pseudonym); Mary Rosa Stuart (legal name)",1818,1895,"F"
928,"Jane","M.","Kippen","Jane Murdoch Kippen (full name)",1830,NULL,"F"
929,NULL,NULL,"Klotho",NULL,NULL,NULL,"U"
930,"Charles",NULL,"Knight",NULL,1791,1873,"M"
932,"Laura","M.","Lane","Lauretta Caroline Maria Luffman (married name)",1846,1929,"F"
933,"Agnes",NULL,"Law",NULL,NULL,NULL,"F"
934,"J.","W.","Lamson",NULL,NULL,NULL,"U"
935,"Jean",NULL,"Le Peur",NULL,NULL,NULL,"M"
936,"Edmund","John","Leathes","(pseudonym and stage name); Edmund Donaldson (legal name)",1847,1891,"M"
937,"Crocus","Forster","Legh",NULL,NULL,NULL,"M"
938,"Leopold","David","Lewis",NULL,1828,1890,"M"
939,"Janet",NULL,"Lewis","Wicksteed (maiden name); Mrs. Arthur Lewis (familiar name)",1839,1904,"F"
940,"Pier",NULL,"Lisle","(pseudonym); John Percy Gordon",1840,NULL,"M"
941,"Lois",NULL,"Ludlow",NULL,NULL,NULL,"F"
942,"Edward","Bulwer","Lytton","Edward George Earle Lytton Bulwer Lytton (legal name); First Baron Lytton (title); Pisistratus Caxton (pseudonym)",1803,1873,"M"
943,"Frederika",NULL,"Macdonald","Richardson (maiden name)",1845,1923,"F"
944,"Agnes",NULL,"Macdonell","Harrison (maiden name)",1840,1925,"F"
945,"Stephen","Joseph","Mackenna",NULL,1837,1883,"M"
946,"Martin","Francis","Mahony",NULL,NULL,NULL,"M"
947,"Annette","Marie","Maillard",NULL,1832,1890,"F"
948,"E.","S.","Maine",NULL,NULL,NULL,"U"
949,"Kate",NULL,"Mainwaring",NULL,NULL,NULL,"F"
950,"Edward",NULL,"Maitland","Herbert Ainslie, BA (pseudonym)",1824,1897,"M"
951,"Hector",NULL,"Malot",NULL,1830,1907,"M"
952,"Mrs. D.","M. F.","Walker","Helen Mar (pseudonym); Helen Wesché (pseudonym)",NULL,NULL,"F"
953,"Eugenie",NULL,"Marlitt","(pseudonym); Eugenie John (legal name)",1825,1887,"F"
954,"Bourton",NULL,"Marshall",NULL,NULL,NULL,"M"
955,"Philip",NULL,"Massinger",NULL,NULL,NULL,"M"
956,"Thomasine",NULL,"Maunsell",NULL,NULL,NULL,"F"
957,"Gertrude","Townshend","Mayer","Dalby (maiden name)",1840,1932,"F"
958,"Elizabeth","A.","Meriwether","Avery (maiden name)",1824,1916,"F"
959,"Henry","Coe","Coape","Mervyn Merriton (pseudonym)",1810,1890,"M"
960,"Joaquin",NULL,"Miller","(pseudonym); Cincinnatus Hiner Miller (legal name)",1837,1913,"M"
961,"Augustus",NULL,"Mongredien",NULL,NULL,NULL,"M"
962,"Theodore","Russell","Monro",NULL,NULL,NULL,"M"
963,"William","Edward","Montague",NULL,NULL,NULL,"M"
964,"Florence","Sophia","Montgomery",NULL,1843,1923,"F"
965,"Sydney",NULL,"Morgan",NULL,NULL,NULL,"M"
966,"Joyce","Emmerson Preston","Muddock","Dick Donovan (pseudonym)",1843,1934,"F"
967,"Coutts",NULL,"Nelson","(pseudonym?)",NULL,NULL,"U"
969,"Sarah","Birkbeck","Nevins",NULL,1824,1877,"F"
970,"John",NULL,"Newall",NULL,NULL,NULL,"M"
971,"Frances",NULL,"Noble",NULL,NULL,NULL,"F"
972,"Norman",NULL,"Nugent",NULL,NULL,NULL,"M"
973,"Mrs. Lorenzo","N.","Nunn","Harriet Baker (maiden name)",NULL,NULL,"F"
974,"John",NULL,"Ollive",NULL,NULL,NULL,"M"
975,"M.","F.","O'Malley",NULL,NULL,NULL,"U"
976,"Eleanor","Grace","O'Reilly","Knatchbull (maiden name); Mrs. Robert O'Reilly (married name)",1835,1913,"F"
977,"Emily",NULL,"Peart",NULL,NULL,NULL,"F"
978,"John",NULL,"Service","C.M. Caird (pseudonym)",1833,1884,"M"
979,"Charles",NULL,"Tregenna",NULL,1810,1878,"M"
980,NULL,NULL,"Ursula",NULL,NULL,NULL,"U"
981,"Sophie","Frances Fane","Veitch","J. A. St. John Blythe (pseudonym)",1839,NULL,"F"
982,"Elizabeth","Ashurst","Biggs",NULL,1838,1905,"F"
983,"Bertha",NULL,"De Jongh",NULL,NULL,NULL,"F"
984,"L.","R.","E.",NULL,NULL,NULL,"U"
985,"M.","L.","G.",NULL,NULL,NULL,"U"
986,"S.","E.","G.",NULL,NULL,NULL,"U"
987,"Mary","Anne","Holford","Lindsay (maiden name)",1829,1901,"F"
988,"Marian",NULL,"James",NULL,NULL,NULL,"F"
989,"Quintus",NULL,"Lapis",NULL,NULL,NULL,"U"
990,"Agnes","Catherine","Maitland","A. C. Maitland (pen name)",1849,1906,"F"
991,NULL,NULL,"Marquis of ****",NULL,NULL,NULL,"M"
992,"Hamilton","A.","Page",NULL,NULL,NULL,"M"
993,"Martin",NULL,"Palma",NULL,1821,1884,"M"
994,"Aubrey",NULL,"Pantulf",NULL,NULL,NULL,"F"
995,"Mary",NULL,"Patrick",NULL,NULL,NULL,"F"
996,"Susanna","Mary","Paull","Peakome (maiden name); Mrs. H. B. Paull (familiar name)",1812,1888,"F"
997,"Emma","Maria","Pearson",NULL,1828,1893,"F"
998,"Thomas","Edgar","Pemberton","T. Edgar Pemberton (pen name); P.M Berton (pseudonym)",1849,1905,"M"
999,"Watts",NULL,"Phillips",NULL,1825,1874,"M"
1000,"Mary","Charlotte","Phillpotts","Herbert (married name)",1839,NULL,"F"
1001,"Caroline",NULL,"Pichler","von Greiner (maiden name)",1769,1843,"F"
1002,"Emma",NULL,"Pickering",NULL,NULL,NULL,"F"
1003,"Adolphus",NULL,"Pohl",NULL,1827,1900,"M"
1004,"Ellen",NULL,"Pollock","Bailey (maiden name)",1838,1895,"F"
1005,"Sir Henry",NULL,"Pottinger",NULL,1834,1909,"M"
1006,"Henry","Baden","Pritchard",NULL,1841,1884,"M"
1007,"Janet","Milne","Rae","Gibb (maiden name); Mrs. Milne Rae (familiar name)",1844,1933,"F"
1008,"Colin",NULL,"Rae-Brown",NULL,1821,1897,"M"
1009,"Alfred",NULL,"Randall",NULL,NULL,NULL,"M"
1010,"Fritz",NULL,"Reuter",NULL,1810,1874,"M"
1011,"Christopher","James","Riethmuller",NULL,1813,1895,"M"
1012,"E.","A.","Ryder",NULL,NULL,NULL,"U"
1013,"Vernon",NULL,"Saint Clair",NULL,NULL,NULL,"M"
1014,"Humphry",NULL,"Sandwith",NULL,1822,1881,"M"
1015,"Katherine",NULL,"Saunders","Cooper (married name)",1839,1894,"F"
1016,"Elizabeth",NULL,"Savile",NULL,NULL,NULL,"F"
1017,"Hendrik","Jan","Schimmel",NULL,1832,1906,"M"
1018,"Joseph","Crawford","Scott",NULL,1846,NULL,"M"
1019,"Mrs. Newton",NULL,"Sears",NULL,NULL,NULL,"F"
1020,"James",NULL,"Shearar",NULL,NULL,NULL,"M"
1022,"Mary","E.","Shipley",NULL,NULL,NULL,"F"
1023,"Sir James","Phillips","Kay-Shuttleworth",NULL,1804,1877,"M"
1024,"Mary","Charlotte Mair","Simpson","Senior (maiden name)",1825,1907,"F"
1025,"David",NULL,"Sime",NULL,NULL,NULL,"M"
1026,"Thomas","Rowland","Skemp",NULL,NULL,NULL,"M"
1027,"Agnes","Smith","Lewis",NULL,1843,1926,"F"
1028,"Alice",NULL,"Smith","Corisande (pseudonym), Jerrold (maiden name)",1849,1872,"F"
1029,"George",NULL,"Smith",NULL,NULL,NULL,"M"
1030,"John","Frederick","Smith","J. F. Smith (pen name)",1803,1890,"M"
1032,"Robert",NULL,"Somers",NULL,1822,1891,"M"
1033,"Walter","Sims","Southwell",NULL,NULL,NULL,"M"
1034,"Emily",NULL,"Spender",NULL,1841,1922,"F"
1035,"Friedrich",NULL,"Spielhagen",NULL,1829,1911,"M"
1036,"Graham",NULL,"Stephenson",NULL,NULL,NULL,"M"
1037,"Robert","Armitage","Sterndale","Sir Robert Armitage Sterndale (title)",1839,1902,"M"
1038,"Georgiana","M.","Stisted",NULL,1847,1903,"F"
1039,"Calthorpe",NULL,"Strange",NULL,NULL,NULL,"U"
1040,"George","Sydney","Smythe","George Augustus Frederick Percy Sydney Smythe (legal name); 7th Viscount Strangford (title)",1818,1857,"M"
1041,"Katherine",NULL,"Stuart",NULL,NULL,NULL,"F"
1042,"William","Webb Follett","Synge","W. W. Follett Synge (pen name)",1826,1891,"M"
1043,"Frederick",NULL,"Talbot",NULL,NULL,NULL,"M"
1044,"Miss",NULL,"Telfer",NULL,NULL,NULL,"F"
1045,"Theodore","Augustus","Tharp",NULL,1844,1915,"M"
1046,"Richard",NULL,"Whiting","Whyte Thorne (pseudonym)",1840,1928,"M"
1047,"Robert",NULL,"Thynne",NULL,NULL,NULL,"M"
1048,"A.","M.","Tobyn",NULL,NULL,NULL,"U"
1049,"Mark",NULL,"Twain","(pseudonym); Samuel Langhorne Clemens (legal name)",1835,1910,"M"
1050,"Catherine","Elizabeth","Tylee","Mrs. George Tylee (married name)",1811,1897,"F"
1051,"Pericles",NULL,"Tzikos",NULL,NULL,1906,"M"
1052,"Frank",NULL,"Usher",NULL,NULL,NULL,"M"
1053,"Charles","Smyth","Vereker","Hon. Lt.-Col. Charles Smyth Vereker",1818,1885,"M"
1054,"Corney",NULL,"Welper",NULL,NULL,NULL,"M"
1056,"John","C.","Westwood",NULL,NULL,NULL,"M"
1057,"D'Aubigné",NULL,"White",NULL,NULL,NULL,"M"
1058,"John","M.","Whitelaw",NULL,1814,1881,"M"
1059,"Theobald","Raoul","William","Count de Vismes et de Ponthieu (title); Old Calabar (pseudonym)",NULL,NULL,"M"
1060,"Henry","Kay","Willoughby",NULL,NULL,NULL,"M"
1061,"L.","E.","Wilton",NULL,NULL,NULL,"U"
1062,"Maurice",NULL,"Wilton",NULL,NULL,NULL,"M"
1063,"Adolf","von","Winterfeld",NULL,1824,1888,"M"
1064,"Louis",NULL,"Withred",NULL,NULL,NULL,"M"
1065,"Arthur",NULL,"Wood",NULL,1826,NULL,"M"
1066,"Frederick",NULL,"Woodman",NULL,NULL,NULL,"M"
1067,"Mrs.",NULL,"Woodward",NULL,NULL,NULL,"F"
1068,"Helen","Hester","Colvill","Katharine Wylde (pseudonym)",1854,1941,"F"
1069,"Charlotte","Mary","Yonge",NULL,1823,1901,"F"
1070,"Beatrice",NULL,"Yorke","(pseudonym); Frances Helen Waldy (legal name)",1843,1913,"F"
1071,"Gervaise",NULL,"Abbott",NULL,NULL,NULL,"M"
1072,"Eliza","Vere","Foster","An Old Traveller (pseudonym); The Osmanli Abderahman Effendi (pseudonym)",1802,NULL,"M"
1073,"Julia",NULL,"Addison",NULL,1826,1878,"F"
1074,"Anne",NULL,"Young","Adrian (pseudonym); Mrs. Charles Kent (married name)",1824,1911,"F"
1076,"Fanny","Aikin","Kortright","Berkeley Aikin (pseudonym); Frances Isabella Staveley Berkeley Wood (legal name)",1821,1900,"F"
1077,"John",NULL,"Ainslie",NULL,NULL,NULL,"M"
1078,"Georg","Wilhelm Heinrich","Haering","Willibald Alexis (pseudonym)",1798,1871,"M"
1079,"Hans","Christian","Andersen",NULL,1805,1875,"M"
1080,"Robert",NULL,"Armitage",NULL,1805,1852,"M"
1081,"Francis","Claudius","Armstrong",NULL,1802,1872,"M"
1082,"Edwin",NULL,"Atherstone",NULL,1788,1872,"M"
1083,"William","Edmondstoune","Aytoun","W. E. Aytoun (familiar name)",1813,1865,"M"
1084,"Maria",NULL,"Bainbridge","Mrs. T.E. Freeman (married name)",NULL,1863,"F"
1085,"Rev. James",NULL,"Bandinel",NULL,1814,1893,"M"
1086,"John",NULL,"Banim","O'Hara Family (pseudonym)",1798,1842,"M"
1087,"Richard","Harris","Barham","Thomas Ingoldsby (pseudonym); George Hector Epaninondas (pseudonym)",1788,1845,"M"
1088,"Matthew","Henry","Barker","The Old Sailor (pseudonym); M. H. Barker (familiar name)",1790,1846,"M"
1089,"Albert","Julius","Mott","A. J. Barrowcliffe (pseudonym)",NULL,1870,"M"
1090,"Jane","Carr","Bateman","Terry (maiden name)",1817,1885,"F"
1091,"Thomas","Haynes","Bayly",NULL,1797,1839,"M"
1092,"Patrick",NULL,"Beaton",NULL,NULL,NULL,"M"
1093,"Frederick","Richard","Chichester","Earl of Belfast (title); Campana (pseudonym)",1827,1853,"M"
1094,"Robert",NULL,"Bell",NULL,1800,1867,"M"
1095,"Nona","Maria Stevenson","Bellairs",NULL,1824,1897,"F"
1096,"Evelyn",NULL,"Benson",NULL,NULL,NULL,"M"
1097,"Hon. Grantley","F.","Berkeley",NULL,1800,1881,"M"
1098,"James","Glass","Bertram",NULL,1824,1892,"M"
1099,"James",NULL,"Reynolds","E.L.A. Berwick (pseudonym); Brother James",NULL,1866,"M"
1100,"John","Richard Digby","Beste",NULL,1806,1885,"M"
1101,"Robert","Montgomery","Bird",NULL,1805,1854,"M"
1102,"Miss",NULL,"Blackwell",NULL,NULL,NULL,"F"
1103,"Countess","of","Blessington","Marguerite Power (maiden name); Farmer (married name); Gardiner (married name)",1789,1849,"F"
1104,"George",NULL,"Borrow",NULL,1803,1881,"M"
1105,"Archibald",NULL,"Boyd",NULL,1801,1864,"M"
1106,"Charles","J.","Boyle",NULL,NULL,NULL,"M"
1107,"Mary","Louisa","Boyle",NULL,1810,1890,"F"
1108,"Edward",NULL,"Branthwayt",NULL,NULL,NULL,"M"
1109,"Anna","Eliza","Bray","Kempe (maiden name); Stothard (first married name)",1790,1883,"F"
1110,"Fredrika",NULL,"Bremer",NULL,1801,1865,"F"
1111,"John","J.","Brent",NULL,1808,1882,"M"
1112,"Mrs.",NULL,"Brereton",NULL,NULL,NULL,"F"
1113,"Mrs.",NULL,"Briscoe",NULL,NULL,NULL,"F"
1114,"Anne",NULL,"Brontë","Acton Bell (pseudonym)",1820,1849,"F"
1115,"Charlotte",NULL,"Brontë","Currer Bell (pseudonym); Nicholls (married name)",1816,1855,"F"
1116,"Shirley",NULL,"Brooks","Charles William Shirley Brooks (legal name)",1816,1874,"M"
1117,"Jeannetta",NULL,"Browne",NULL,NULL,NULL,"F"
1119,"Mrs. E.","J.","Burbury",NULL,NULL,NULL,"F"
1121,"Catherine","Dorothea","Burdett","Browne (maiden name)",1784,1861,"F"
1122,"Hannah","Dorothy","Burdon","Wolfensberger (first married name); Schobinger (second married name); Lord B******* (pseudonym)",1800,1877,"F"
1123,"Lady Charlotte",NULL,"Bury","Charlotte Susan Maria Campbell (maiden name)",1775,1861,"F"
1124,"Alfred",NULL,"Butler",NULL,NULL,NULL,"M"
1125,"Henrietta","Euphemia","Tindal","Harrison (maiden name); Diana Butler (pseudonym)",1816,1879,"F"
1126,"Baroness","de","Calabrella","Catherine Ball (maiden name); Lee (first married name); de Blaquiere (second married name); Jenkins (third married name)",1788,1856,"F"
1127,"J.","A.","Cameron",NULL,NULL,NULL,"U"
1128,"Robert","Calder","Campbell",NULL,1798,1857,"M"
1129,"Harriette",NULL,"Campbell",NULL,1817,1841,"F"
1130,"William",NULL,"Carleton",NULL,1794,1869,"M"
1131,"Robert","S.","Carter",NULL,NULL,NULL,"M"
1132,"Catherine","Frances","Cartwright","Mrs. Cartwright (familiar name)",1815,1881,"F"
1133,"William","Alexander","Caruthers",NULL,1802,1846,"M"
1134,"Louis","Alexis","Chamerovzow",NULL,1816,1875,"M"
1135,"Frederick",NULL,"Chamier","Capt. Chamier (familiar name)",1796,1870,"M"
1136,"Henry","Fothergill","Chorley","Paul Bell (pseudonym)",1808,1872,"M"
1137,"Benjamin","B.","Clarke",NULL,NULL,NULL,"M"
1138,NULL,NULL,"Clergyman",NULL,NULL,NULL,"M"
1139,"Alexander",NULL,"Hamilton","Cuthbert Clutterbuck of Kennaquhair (pseudonym)",NULL,NULL,"M"
1140,"Rev. Richard",NULL,"Cobbold",NULL,1797,1877,"M"
1141,"Alexander","Baillie","Cochrane",NULL,1816,1890,"M"
1142,"Henry",NULL,"Cockton","Sherry (pseudonym)",1807,1853,"M"
1143,"Hon. Henry","John","Coke",NULL,1827,1916,"M"
1145,"Alfred","Whaley","Cole",NULL,1823,1896,"M"
1147,"Katharine",NULL,"Colquhoun","Deacon (maiden name)",1787,1871,"F"
1148,"James","Fenimore","Cooper",NULL,1789,1851,"M"
1149,"Susan","Fenimore","Cooper",NULL,1813,1894,"F"
1150,"Edward",NULL,"Copping",NULL,1828,1904,"M"
1151,"John","Frazer","Corkran",NULL,1808,1884,"M"
1152,"Kinahan",NULL,"Cornwallis","Albert Mackenzie Russell Kinahan (legal name)",1839,1917,"M"
1153,"Louisa","Stuart","Costello",NULL,1799,1870,"F"
1154,"David","Trevena","Coulton",NULL,1810,1857,"M"
1155,"Samuel","Alfred","Cox",NULL,NULL,NULL,"M"
1156,"Sophia",NULL,"Crawford","Mockler (maiden name); Mrs. Abraham Crawford (familiar name)",1799,1878,"F"
1157,"Jemima","Susan","Croly","Bullock-Webster (married name)",1820,1910,"F"
1158,"Rev. George",NULL,"Croly",NULL,1780,1860,"M"
1159,"Miss",NULL,"Cross",NULL,NULL,NULL,"F"
1161,"Catherine","Ann","Crowe","Stevens (maiden name)",1790,1876,"F"
1162,"Mary","Grace Susan","Crumpe","Miss Crumpe (familiar name)",NULL,NULL,"F"
1163,"Allan",NULL,"Cunningham",NULL,1784,1842,"M"
1164,"Lady",NULL,"Dacre","Barbarina Ogle (maiden name); Wilmot (married name); Brand (second married name)",1768,1854,"F"
1165,"Robert","Mackenzie","Daniel",NULL,1814,1847,"M"
1166,"Sarah","Harriet","Burney",NULL,1772,1844,"F"
1167,"William","O'Neill","Daunt","Denis Ignatius Moriarty (pseudonym)",1807,1894,"M"
1168,"Julia",NULL,"Day",NULL,NULL,NULL,"F"
1169,"Marquis Massimo","Tapparelli","D'Azeglio",NULL,1798,1866,"M"
1170,"George","Marin","De la Voye",NULL,1796,1877,"M"
1171,"William","Frederick","Deacon",NULL,1799,1845,"M"
1172,"Thomas","Frognall","Dibdin","Roxburghiensis (pseudonym)",1776,1847,"M"
1173,"Charles",NULL,"Dickens","Boz (pseudonym)",1812,1870,"M"
1174,"William",NULL,"Dodsworth",NULL,1798,1861,"M"
1175,"Robert",NULL,"Douglas",NULL,1820,1844,"M"
1176,"Joseph",NULL,"Downes","Esthwaite Water (pseudonym)",1791,1860,"M"
1177,"Mrs.",NULL,"Dunlop",NULL,NULL,NULL,"F"
1178,"Hon. Mary","Laura","Dutton",NULL,1836,1859,"F"
1179,"Sarah","Stickney","Ellis","Strickney (maiden name)",1799,1872,"F"
1180,"Sir Arthur","Hallam","Elton",NULL,1818,1883,"M"
1181,"Baron Jozsef",NULL,"Eötoos",NULL,NULL,NULL,"M"
1182,"Rose",NULL,"Foot","Harris (maiden name)",1826,1893,"F"
1183,"C.","C.","G.",NULL,NULL,NULL,"U"
1184,"Louisa","Keir","Grant",NULL,NULL,NULL,"F"
1186,"Alexander",NULL,"Harris",NULL,1805,1874,"M"
1187,"Edward",NULL,"Hawker",NULL,NULL,NULL,"M"
1188,"Thomas","Andrew","James",NULL,1805,1841,"M"
1189,"Philippe-Ferdin","de Rohan-Chabot","Jarnac",NULL,NULL,NULL,"M"
1190,"Edward","Augustus","Kendall",NULL,1775,1842,"M"
1191,"Laetitia","Elizabeth","Landon","L. E. L. (pseudonym); Maclean (married name)",1802,1838,"F"
1192,"Peter",NULL,"Leicester",NULL,NULL,NULL,"M"
1194,"Georgina","C.","Munro",NULL,NULL,NULL,"F"
1195,"Henriette","von","Paalzow",NULL,NULL,NULL,"F"
1196,"Peter","George","Patmore",NULL,1786,1855,"M"
1197,"Marian",NULL,"Pisani","Madame Pisani (alternate name); Countess Pisani (alternate name); Mrs. Thomas Garland (first married name)",NULL,1879,"F"
1198,"Ludwig",NULL,"Rellstab",NULL,1799,1860,"M"
1199,"L.","M.","Spooner","L. M. S. (pseudonym)",NULL,NULL,"U"
1200,"Knightley","William","Horlock","Scrutator (pseudonym)",NULL,NULL,"M"
1201,"Elizabeth","Sara","Sheppard","Beatrice Reynolds (pseudonym); E. Berger (pseudonym)",1830,1862,"F"
1203,"Thomas",NULL,"Solly",NULL,1816,1875,"M"
1204,"Elizabeth",NULL,"Strutt","Frost (maiden name); Byron (second married name)",1782,1867,"F"
1205,"Baroness","von","Tautphoeus","Jemima Montgomery (maiden name)",1807,1893,"F"
1206,"Ellen",NULL,"Wallace",NULL,1816,1894,"F"
1207,"Grace",NULL,"Webster",NULL,1803,1874,"F"
1208,"Robert","Folkestone","Williams","Frank Ranelagh (pseudonym)",1810,1870,"M"
1209,"Stefanos",NULL,"Xenos",NULL,1821,1894,"M"
1211,"Leopoldine","Henrika","Prochazka",NULL,NULL,NULL,"F"
1212,"Luise",NULL,"Mühlbach","(pseudonym); Clara Mundt (legal name)",1814,1873,"F"
1213,"John","Holme","Burrow",NULL,NULL,NULL,"M"
1214,NULL,NULL,"A Lady of Rank","(pseudonym)",NULL,NULL,"F"
1215,NULL,NULL,"An Irish Bachelor","(pseudonym); Abbot (legal name?)",NULL,NULL,"M"
1216,"Hon. F.",NULL,"B.",NULL,NULL,NULL,"U"
1217,"Sophia",NULL,"Briggs","Houson (maiden name)",1821,1894,"F"
1218,"Isaac",NULL,"Butt",NULL,1813,1879,"M"
1219,"Edmund","Frederick John","Carrington",NULL,1804,1874,"M"
1220,"John","Hobart","Caunter",NULL,1794,1851,"M"
1221,"John","Ross","Dix","John Ross (pseudonym)",1800,1865,"M"
1222,"Mary",NULL,"Eyre",NULL,NULL,NULL,"F"
1223,"Theodore","Sedgwick","Fay",NULL,1807,1898,"M"
1224,"Lucy",NULL,"Field",NULL,NULL,NULL,"F"
1225,"Emily",NULL,"Finch",NULL,NULL,NULL,"F"
1226,"Adm. William",NULL,"Fisher",NULL,1780,1852,"M"
1227,"Miss",NULL,"Fisher",NULL,NULL,NULL,"F"
1228,"Thomas",NULL,"Forester",NULL,NULL,NULL,"M"
1229,"Catherine",NULL,"Foster","Hamilton (maiden name); Mrs. W. Foster (familiar name)",1803,1873,"F"
1230,"Francis",NULL,"Francis","(the elder); Francis Morgan (legal name before 1843)",1822,1886,"M"
1231,"James","Baillie","Fraser",NULL,1783,1856,"M"
1233,"John",NULL,"Galt",NULL,1779,1839,"M"
1234,"Thomas",NULL,"Gaspey",NULL,1788,1871,"M"
1235,"Hamilton",NULL,"Geale",NULL,NULL,NULL,"M"
1236,"Elizabeth","Amelia","Gee",NULL,NULL,NULL,"F"
1237,"Robert","Pearse","Gillies","R. P. Gillies (familiar name)",1788,1858,"M"
1238,"Capt. William","Nugent","Glascock",NULL,1787,1847,"M"
1239,"George","Robert","Gleig",NULL,1796,1888,"M"
1240,"Johann","Wolfgang von","Goethe",NULL,1749,1832,"M"
1241,"Meir",NULL,"Goldschmidt",NULL,NULL,NULL,"U"
1242,"C. D.","Haynes","Golland","Haynes (maiden name)",NULL,NULL,"F"
1243,"Margaret","Maria","Gordon",NULL,NULL,NULL,"F"
1244,"Catherine",NULL,"Gore","Catherine Grace Frances Moody (maiden name); Mrs. Gore (familiar name)",1798,1861,"F"
1245,"Austyn",NULL,"Graham",NULL,NULL,NULL,"U"
1246,"Thomas","Colley","Grattan",NULL,1791,1864,"M"
1247,"Caroline",NULL,"Grautoff",NULL,NULL,NULL,"F"
1249,"Gerald",NULL,"Griffin",NULL,1803,1840,"M"
1250,"Capt. Basil",NULL,"Hall",NULL,1788,1844,"M"
1251,"Herbert","Byng","Hall",NULL,NULL,NULL,"M"
1252,"Mrs. Frederick",NULL,"Hall",NULL,NULL,NULL,"F"
1253,"Anna","Maria","Hall","Fielding (maiden name); Mrs. S. C. Hall (familiar name)",1800,1881,"F"
1255,"James",NULL,"Hannay",NULL,1827,1873,"M"
1256,"Helen",NULL,"Harkness",NULL,NULL,NULL,"F"
1257,"Mary","Ann","Hartley","Mrs. C. Hartley (familiar name)",NULL,NULL,"F"
1258,"Nathaniel",NULL,"Hawthorne",NULL,1804,1864,"M"
1259,"Barbara",NULL,"Hemphill","Hare (maiden name)",NULL,1858,"F"
1260,"Rose","Ellen","Hendriks","Temple (married name)",NULL,NULL,"F"
1261,"George",NULL,"Herbert",NULL,NULL,NULL,"M"
1262,"Henry","William","Herbert","Frank Forrester (pseudonym)",1807,1858,"M"
1263,"Stanley",NULL,"Herbert",NULL,NULL,NULL,"M"
1264,"Joseph","Thomas James","Hewlett",NULL,1800,1847,"M"
1266,"Charles","Fenno","Hoffman",NULL,1806,1884,"M"
1267,"Barbara",NULL,"Hofland","Mrs. Hofland (familiar name); Wreaks (maiden name)",1770,1844,"F"
1268,"Capt.",NULL,"Holland",NULL,NULL,NULL,"M"
1269,"W.","H.","Holmes",NULL,NULL,NULL,"M"
1271,"Thomas",NULL,"Hood",NULL,1799,1845,"M"
1272,"Theodore","Edward","Hook",NULL,1788,1841,"M"
1273,"Charles",NULL,"Hooton",NULL,1810,1847,"M"
1275,"Capt. Charles",NULL,"Horrocks",NULL,1816,1885,"M"
1276,"Richard",NULL,"Hort",NULL,1804,1857,"M"
1277,"Edward",NULL,"Howard",NULL,1793,1841,"M"
1278,"Catherine","Anne","Hubback","Mrs. J. C. Hubback (familiar name); Austen (maiden name)",1820,1880,"F"
1279,"William",NULL,"Hughes",NULL,NULL,NULL,"M"
1280,"Leigh",NULL,"Hunt",NULL,NULL,NULL,"M"
1281,"Augusta",NULL,"Huntingdon",NULL,NULL,NULL,"F"
1282,"Jebediah","Vincent","Huntington",NULL,1815,1862,"M"
1283,"Richard","N.","Hutton",NULL,NULL,NULL,"M"
1284,"Samuel","Douglas Smyth","Huyghue",NULL,1816,1891,"M"
1285,"Bernhard","S.","Ingemann",NULL,NULL,NULL,"M"
1286,"William","Henry","Ireland",NULL,NULL,NULL,"M"
1287,"Washington",NULL,"Irving",NULL,1783,1859,"M"
1288,"Mary",NULL,"Jackson",NULL,NULL,NULL,"F"
1289,"G.","P. R.","James","George Payne Rainsford James (legal name)",1801,1860,"M"
1290,"W.",NULL,"James",NULL,NULL,NULL,"U"
1291,"Hargrave",NULL,"Jennings",NULL,1815,1890,"M"
1292,"Laura",NULL,"Jewry","Miss Jewry (familiar name); Valentine (married name); Aunt Louisa (pseudonym)",1814,1899,"F"
1293,"Geraldine","Endsor","Jewsbury",NULL,1812,1880,"F"
1294,"Richard",NULL,"Johns",NULL,NULL,NULL,"M"
1295,"Edward","Lanzer","Joseph",NULL,NULL,NULL,"M"
1296,"Sir John","William","Kaye","Sullivan Earle (pseudonym)",1814,1876,"M"
1297,"Capt. Charles",NULL,"Knox",NULL,NULL,1855,"M"
1298,"Amelia",NULL,"Lane",NULL,NULL,NULL,"F"
1299,"Ivan","Ivanovich","Lazhechnikov",NULL,1792,1869,"M"
1300,"Charles","Francis","Riddell",NULL,1817,1887,"M"
1301,"Francis",NULL,"Lloyd",NULL,NULL,NULL,"M"
1302,"A.","L.","Lymburner",NULL,NULL,NULL,"U"
1303,"William",NULL,"Massie",NULL,NULL,NULL,"M"
1304,"Julia",NULL,"Melville",NULL,NULL,NULL,"F"
1305,"William","Henry","Merle","A. B. (pseudonym); A. Bird (pseudonym); White Blackbird (pseudonym)",1791,1878,"M"
1306,"Nicholas",NULL,"Michell",NULL,1807,1880,"M"
1307,"Thomas",NULL,"Miller",NULL,1807,1874,"M"
1308,"John","Gideon","Millingen",NULL,1782,1862,"M"
1311,"William",NULL,"North","BTAO Anti-Coningsby",1825,1854,"M"
1312,"Eliza","Bland","Norton","Smith (maiden name); Erskine (first married name); Norton (second married name)",1795,1855,"F"
1313,"John",NULL,"Richardson",NULL,1797,1852,"M"
1314,"Harriet","Anne","Scott","Shank (maiden name); Lady Scott (title)",1819,1894,"F"
1315,"John","Palgrave ","Simpson",NULL,1807,1887,"M"
1316,"Bayle","Frederick","St. John",NULL,1822,1859,"M"
1317,"Isabella",NULL,"Steward","Travers (maiden name); Mrs. T. F. Steward (familiar name)",NULL,1867,"F"
1318,"Elizabeth","M.","Stewart",NULL,NULL,NULL,"F"
1319,"Robert","Smith","Surtees",NULL,1805,1864,"M"
1320,"Frances","Milton","Trollope","Mrs. Trollope (familiar name); Milton (maiden name)",1779,1863,"F"
1321,"Julia","Rattray","Waddington",NULL,1801,1862,"F"
1322,"Harriet",NULL,"Ward","Tidy (maiden name)",1808,1873,"F"
1323,"Julia",NULL,"Wedgwood","Florence Dawson (pseudonym)",1833,1913,"F"
1324,"William",NULL,"Wilson",NULL,1818,1885,"M"
1325,"Mary","Elizabeth","Wormeley","Latimer (married name)",1822,1904,"F"
1326,"Harriette","Amiel","Chalcraft",NULL,1832,1891,"F"
1327,"Edward",NULL,"Cheney",NULL,1803,1884,"M"
1328,"Michal",NULL,"Czajkowski","Sadyk Pasha (title)",1804,1886,"M"
1329,"Georgina","Anne","Dalrymple","Brigstocke (maiden name); Campbell (first married name)",1819,1887,"F"
1330,"Wilfrid",NULL,"East",NULL,NULL,NULL,"F"
1331,"Edmund",NULL,"Getty",NULL,NULL,NULL,"M"
1332,"Professor",NULL,"H.",NULL,NULL,NULL,"M"
1334,"William","Browne","Hockley",NULL,1792,1860,"M"
1335,"Morgan","Peter","Kavanagh",NULL,1800,1874,"M"
1336,"Dennis","Burrowes","Kelly","A Member of the Irish Bar (pseudonym)",NULL,NULL,"M"
1337,"Sophia",NULL,"Kelly","Sherwood (maiden name); Streeten (married name)",1815,NULL,"F"
1338,"Colin",NULL,"Kennaquhom","(pseudonym)",NULL,NULL,"M"
1339,"Charles",NULL,"Kingsley",NULL,1819,1875,"M"
1340,"William","Henry Giles","Kingston",NULL,1814,1880,"M"
1341,"Capt. Brook","J.","Knight",NULL,NULL,NULL,"M"
1342,"William",NULL,"Knighton",NULL,1833,1900,"M"
1343,"James","Sheridan","Knowles",NULL,1784,1862,"M"
1344,"Paul","de","Kock",NULL,NULL,NULL,"M"
1345,"Henry",NULL,"Krasinski",NULL,NULL,NULL,"M"
1346,"Marie","Price","La Touche",NULL,1824,1906,"F"
1347,"Hon. Camden","Elizabeth","Lambert","M'Clellan (maiden name)",1806,1874,"F"
1348,"Martha","Macdonald","Lamont",NULL,NULL,NULL,"F"
1349,"Mrs. Foster",NULL,"Langton",NULL,NULL,NULL,"F"
1350,"Sir Thomas","Dick","Lauder",NULL,1784,1848,"M"
1351,"Celia","Moss","Levetus","Moss (maiden name)",1819,1873,"F"
1352,"George","Henry","Lewes",NULL,1817,1878,"M"
1353,"Thomas","Henry","Lister",NULL,1800,1842,"M"
1354,"Lady Catharine",NULL,"Long","Walpole (maiden name)",1797,1867,"F"
1355,"Margracia",NULL,"Loudon","Ryves (maiden name)",NULL,1860,"F"
1356,"George","William","Lovell",NULL,1804,1878,"M"
1357,"Samuel",NULL,"Lover",NULL,1797,1868,"M"
1359,"Mrs. Martin",NULL,"Lucas",NULL,NULL,NULL,"F"
1360,"Rosina","Bulwer","Lytton","Lady Bulwer Lytton (title); Rosina Anne Doyle Wheeler (maiden name)",1802,1882,"F"
1361,"Catherine","Charlotte","Maberly","Prittie (maiden name)",1805,1875,"F"
1362,"William","Bernard","MacCabe",NULL,1801,1891,"M"
1363,"Daniel",NULL,"MacCarthy",NULL,NULL,NULL,"M"
1364,"Maria","Jane","Macintosh",NULL,NULL,NULL,"F"
1365,"Robert","Shelton","Mackenzie","Sholto (pseudonym)",1809,1880,"M"
1366,"Thomas",NULL,"Mackern",NULL,1818,1874,"M"
1367,"Frederick",NULL,"Marryat","Capt. Marryat (familiar name)",1792,1848,"M"
1368,"W.","H.","Marshall",NULL,NULL,NULL,"M"
1369,"Mary","Letitia","Martin","Mrs. Bell Martin (alternate name); Martin (maiden name); Bell (married name)",1815,1850,"F"
1371,"Harriet",NULL,"Martineau",NULL,1802,1876,"F"
1372,"William",NULL,"Mathews",NULL,NULL,NULL,"M"
1373,"William","Hamilton","Maxwell",NULL,1792,1850,"M"
1374,"Colburn",NULL,"Mayne","E. Colburn (pseudonym)",NULL,NULL,"M"
1375,"Capt. Thomas",NULL,"Medwin",NULL,NULL,NULL,"M"
1376,"Herman",NULL,"Melville",NULL,1819,1891,"M"
1378,"Mark",NULL,"Merrivane",NULL,NULL,NULL,"M"
1379,"Eliza",NULL,"Meteyard","Silverpen (pseudonym)",1816,1879,"F"
1380,"Joseph",NULL,"Middleton",NULL,1818,1871,"M"
1381,"Heberden",NULL,"Milford",NULL,NULL,NULL,"U"
1383,"Edward","Augustus","Milman",NULL,1817,1850,"M"
1384,"Henry",NULL,"Milton",NULL,1784,1850,"M"
1385,"Eustace",NULL,"Mitford",NULL,NULL,NULL,"M"
1386,"Mary","Russell","Mitford",NULL,1787,1855,"F"
1387,"Anne","Catherine","Monkland",NULL,NULL,NULL,"F"
1388,"Richard","Williams","Morgan",NULL,1814,1889,"M"
1389,"David","Richard","Morier",NULL,1784,1877,"M"
1390,"James","Justinian","Morier",NULL,1780,1849,"M"
1391,"John","Lothrop","Motley",NULL,1814,1877,"M"
1392,"Dr. Arthur",NULL,"Mower",NULL,NULL,NULL,"M"
1393,"William",NULL,"Mudford",NULL,1782,1848,"M"
1395,"Colin",NULL,"Munro",NULL,1834,1918,"M"
1396,"Elizabeth",NULL,"Murphy",NULL,NULL,NULL,"F"
1397,"John","Fisher","Murray",NULL,1811,1865,"M"
1398,"Sir Charles","Augustus","Murray",NULL,1806,1895,"M"
1399,"Edward","Hungerford Elers","Napier","Major-General (rank)",1808,1870,"M"
1400,"Erskine",NULL,"Neale","Charles Francis Haldenby (pseudonym)",1804,1883,"M"
1401,"William","Johnstoune Nelson","Neale","Capt. W. Johnson Neale (familiar name)",1812,1893,"M"
1402,"James",NULL,"Nisbet",NULL,NULL,NULL,"M"
1403,"Mrs.",NULL,"Nisbet",NULL,NULL,NULL,"F"
1405,"Emilia",NULL,"Norris","Marryat (maiden name)",1835,1875,"F"
1406,"Maria",NULL,"Norris",NULL,1827,1894,"F"
1407,"Daniel","Owen","Madden","Danby North (pseudonym)",1815,1859,"M"
1408,"Mrs. E.",NULL,"Norton",NULL,NULL,NULL,"F"
1409,"Charles",NULL,"Ollier",NULL,1788,1859,"M"
1411,"Henry",NULL,"Owgan",NULL,1819,1885,"M"
1412,"Peter",NULL,"Paradox","(pseudonym)",NULL,NULL,"M"
1413,"Rose","Macqueen","Piddington",NULL,1833,1928,"F"
1414,"Jane","Vaughan","Pinkney",NULL,1827,1856,"F"
1415,"Anne","Hamilton","Plomer","Edgar (maiden name)",1816,1861,"F"
1416,"Miss",NULL,"Spencer","A. Probirer (pseudonym)",NULL,NULL,"F"
1417,"Giovanni",NULL,"Ruffini","John Ruffini (alternate name)",1807,1881,"M"
1418,"Edward",NULL,"Smallwood",NULL,NULL,NULL,"M"
1419,"Caroline","Mary","Smith",NULL,NULL,NULL,"F"
1420,"Henry","Whitelocke","Torrens",NULL,1806,1852,"M"
1421,"Grace","Maxwell","Wallace","Stein (maiden name); Lady Don (first married name); Lady Wallace (second married name)",NULL,1878,"F"
1422,"William","Davy","Watson",NULL,1811,1888,"M"
1423,"Capt. Thomas","Henry","Ashton",NULL,NULL,NULL,"M"
1424,"Claude",NULL,"Aston",NULL,NULL,NULL,"M"
1425,"Mrs.",NULL,"Atkyns",NULL,NULL,NULL,"F"
1426,"Frederic","William Naylor","Bayley",NULL,1808,1853,"M"
1427,"Julie","Clara","Byrne","Busk (maiden name); Mrs. William Pitt Byrne (familiar name)",1819,1894,"F"
1428,"William","John","Conybeare",NULL,1815,1857,"M"
1429,"Peter",NULL,"Gaskill",NULL,NULL,NULL,"M"
1430,"Henry",NULL,"Godwin","Malachi Mouldy (pseudonym)",NULL,NULL,"M"
1431,"Charles","Frederick","Henningsen",NULL,NULL,NULL,"M"
1432,"Thomas",NULL,"Hughes",NULL,1822,1896,"M"
1433,"Joseph","Holt","Ingraham",NULL,1809,1860,"M"
1434,"Cecilia","Gidoin","Jenkins",NULL,1795,1868,"F"
1435,"Frederick",NULL,"Liardet",NULL,1798,1846,"M"
1436,"John","Henry","Mancur",NULL,NULL,NULL,"M"
1437,"John","Ludlum","McConnel",NULL,NULL,NULL,"M"
1438,"Eliza",NULL,"Paget",NULL,NULL,NULL,"F"
1439,"Julia","S. H.","Pardoe",NULL,1806,1862,"F"
1440,"Mrs. Hastings",NULL,"Parker",NULL,NULL,NULL,"F"
1441,"Mrs.",NULL,"Parry",NULL,NULL,NULL,"F"
1442,"Henry","de la","Pasture","Count de la Pasture (title)",1797,1840,"M"
1443,"Andrew","Archibald","Paton",NULL,NULL,NULL,"M"
1444,"James","Kirke","Paulding",NULL,NULL,NULL,"M"
1445,"Richard","Brinsley","Peake",NULL,1792,1847,"M"
1446,"William",NULL,"Peake",NULL,NULL,NULL,"M"
1447,"Catherine",NULL,"Pennefather",NULL,NULL,NULL,"F"
1448,"P.","H.","Pepys",NULL,NULL,NULL,"U"
1449,"Samuel",NULL,"Phillips",NULL,1814,1854,"M"
1450,"Ellen",NULL,"Pickering",NULL,1801,1843,"F"
1451,"Harriett",NULL,"Pigott",NULL,NULL,NULL,"F"
1452,"Thomas","R. J.","Polson",NULL,NULL,NULL,"M"
1453,"Catherine","Denoon","Ponsonby","Young (maiden name); Smith (second married name)",1812,NULL,"F"
1454,"John",NULL,"Poole","Paul Pry (pseudonym?)",1786,1872,"M"
1455,"Marguerite","A.","Power","Honoria (pseudonym)",1815,1867,"F"
1456,"Elizabeth",NULL,"Proby","Mrs. Charles J. Proby (familiar name)",NULL,NULL,"F"
1457,"Edward",NULL,"Quillinan",NULL,1791,1851,"M"
1458,"Michael","Joseph","Quin",NULL,1796,1843,"M"
1459,"Capt. Michael",NULL,"Rafter",NULL,NULL,NULL,"M"
1460,"John","Edmund","Reade",NULL,1800,1870,"M"
1461,"William","Winwood","Reade","Francesco Abati (pseudonym)",1838,1875,"M"
1462,"Alison",NULL,"Reid",NULL,NULL,NULL,"F"
1463,"George","William MacArth","Reynolds",NULL,1814,1879,"M"
1464,"Leitch",NULL,"Ritchie",NULL,1800,1865,"M"
1465,"Jane",NULL,"Roberts",NULL,1792,NULL,"F"
1466,"John","Parish","Robertson",NULL,1792,1843,"M"
1467,"Isabella","Frances","Romer","Hamerton (married name)",1800,1852,"F"
1468,"Charles",NULL,"Rowcroft",NULL,1798,1856,"M"
1469,"Hon. Louisa","Sarah","Sayers",NULL,NULL,NULL,"F"
1470,"William","Pitt","Scargill",NULL,1787,1836,"M"
1471,"Sybil",NULL,"Scott",NULL,NULL,NULL,"F"
1472,"Eugene",NULL,"Scribe",NULL,1791,1861,"M"
1473,"Catharine","Maria","Sedgwick",NULL,1789,1867,"F"
1474,"Thomas","James","Serle",NULL,1799,1889,"M"
1475,"Mary","Wollstonecraft","Shelley","Godwin (maiden name)",1797,1851,"F"
1476,"Hon. Adela","Augusta Wilhelmina","Sidney","FitzClarence (married name)",1826,1878,"F"
1477,"Catherine",NULL,"Sinclair",NULL,1800,1864,"F"
1478,"Burrows","Willcocks Arthur","Sleigh",NULL,1821,1869,"M"
1479,"Albert","Richard","Smith",NULL,1816,1860,"M"
1480,"Elizabeth","Elton","Smith",NULL,1805,1854,"F"
1481,"Horace",NULL,"Smith",NULL,1779,1849,"M"
1482,"Marie","Priscilla","Smith",NULL,NULL,NULL,"F"
1483,"George",NULL,"Soane",NULL,1790,1860,"M"
1485,"Carl",NULL,"Spindler",NULL,1796,1855,"M"
1486,"John","Humphrey","St. Aubyn","Lionel Bouverie (pseudonym)",1790,1857,"M"
1487,"Vane","Ireton","St. John",NULL,1839,1911,"M"
1488,"George",NULL,"Stephens",NULL,1800,1851,"M"
1489,"Catherine",NULL,"Manners","Pollok (maiden name); Lady Stepney (second married name)",1778,1845,"F"
1490,"G.","M.","Sterne",NULL,NULL,NULL,"F"
1491,"Louisa",NULL,"Stewart",NULL,NULL,NULL,"F"
1492,"Elizabeth",NULL,"Stone","Wheeler (maiden name)",1803,1881,"F"
1493,"Eleanor",NULL,"Stredder",NULL,1835,1913,"F"
1494,"Eugène",NULL,"Sue",NULL,1804,1857,"M"
1495,"Robert",NULL,"Sulivan",NULL,1797,NULL,"M"
1496,"Sarah",NULL,"Symonds","Dunn (married name)",1833,1885,"F"
1497,"Floyd",NULL,"Tayleure",NULL,NULL,NULL,"M"
1498,"Isaac",NULL,"Taylor",NULL,1787,1865,"M"
1499,"William","Makepeace","Thackeray","Fitzboodle (pseudonym); Michael Angelo Titmarsh (pseudonym)",1811,1863,"M"
1500,"Elizabeth",NULL,"Thornton","Parry (maiden name); El-Ton (pseudonym)",1787,NULL,"F"
1501,"Johann","Ludwig","Tieck",NULL,1773,1853,"M"
1502,"John","Berry","Torr",NULL,1817,1878,"M"
1503,"Robert","Plumer","Ward",NULL,1765,1846,"M"
1504,"John",NULL,"Wilks",NULL,NULL,1846,"M"
1505,"Miss F.",NULL,"Williams",NULL,NULL,NULL,"F"
1506,"Thomas",NULL,"Litchfield",NULL,1796,1872,"M"
1507,"Catharine",NULL,"Booth","Stuart (married name)",1816,NULL,"F"
1509,"Jane",NULL,"Porter",NULL,1776,1850,"F"
1510,"Henry","Robert","Reynolds",NULL,1825,1896,"M"
1511,"Mary","Theresa","Vidal","Johnson (maiden name); Mrs. Francis Vidal (married name)",1815,1873,"F"
1512,"M.",NULL,"Viener",NULL,NULL,NULL,"U"
1513,"Girolamo",NULL,"Volpe",NULL,1816,1885,"M"
1514,"Clara",NULL,"Walbey",NULL,1819,1892,"F"
1515,"Eliot",NULL,"Warburton",NULL,1810,1852,"M"
1517,"Samuel",NULL,"Warren",NULL,1807,1877,"M"
1518,"Annie",NULL,"Webb","Molyneux (maiden name); Webb-Peploe (alternate name)",1805,1880,"F"
1519,"Col. Charles",NULL,"White",NULL,1793,1861,"M"
1520,"Thomas",NULL,"White",NULL,NULL,NULL,"M"
1521,"Charles",NULL,"Whitehead",NULL,1804,1862,"M"
1522,"Emma",NULL,"Whitehead",NULL,NULL,NULL,"F"
1523,"Sydney",NULL,"Whiting",NULL,1820,1875,"M"
1524,"Janet",NULL,"Wilkinson",NULL,NULL,NULL,"F"
1526,"Nathaniel","Parker","Willis",NULL,1806,1867,"M"
1527,"Emma","Jane","Worboise","Guyton (married name); Emma Jane (pseudonym)",1825,1887,"F"
1528,"Elizabeth",NULL,"Youatt","Mrs. W.H. Coates (married name)",1816,1879,"F"
1529,"Anne","Maria Carter","Smith","A. C. D. (pseudonym)",1835,1909,"F"
1530,NULL,NULL,"BTAO Blanche Seymour",NULL,NULL,NULL,"U"
1531,"Mary","Jemima","Albert",NULL,1830,1902,"F"
1532,"Edmundo","de","Amicis",NULL,1846,1908,"M"
1533,"Clara","Louisa","Antrobus","Rogers (maiden name)",1846,1919,"F"
1534,"A.","S.","Arnold",NULL,NULL,NULL,"U"
1535,"Charles","Wolcott","Balestier",NULL,1861,1891,"M"
1536,"Frederic","Henry","Balfour","Ross George Dering (pseudonym)",NULL,NULL,"M"
1537,"Florence","Louisa","Barclay","Charlesworth (maiden name); Brandon Roy (pseudonym)",1862,1920,"F"
1538,"G.",NULL,"Cardella","(pseudonym); Ada Barnett (legal name?)",NULL,NULL,"F"
1539,"J.","M.","Barrie","Sir James Matthew Barrie (legal name); Gavin Ogilvy (pseudonym)",1860,1937,"M"
1540,"Henrietta","Mary","Batson","Blackman (maiden name); Mrs. Stephen Batson (familiar name)",1859,1943,"F"
1541,"Frances","Courtenay","Baylor",NULL,1848,1920,"F"
1542,"Jessie",NULL,"Bedford","Elizabeth Godfrey (pseudonym)",1853,1918,"F"
1543,"Lady Florence",NULL,"Bell","Isabel Eveleen Eleanore Olliffe (maiden name)",1851,1930,"F"
1544,"Marion","Agnes","Bengough",NULL,1857,1896,"F"
1545,"Augustus","Charles","Bickley",NULL,1857,1902,"M"
1546,"Mrs. A.",NULL,"Blitz",NULL,NULL,NULL,"F"
1547,"Mary",NULL,"Blundell","Sweetman (maiden name); M. E. Francis (pseudonym)",1859,1930,"F"
1548,"Mrs.",NULL,"Bourne",NULL,NULL,NULL,"F"
1549,"Sir Claude","Arthur","Bray",NULL,1858,1934,"M"
1550,"Frederic",NULL,"Breton",NULL,1864,1902,"M"
1551,"Alice","Maud","Browne","John Ryce (pseudonym)",1848,1936,"F"
1552,"Marguerite",NULL,"Bryant","Munn (married name)",1870,1965,"F"
1553,"Henry","F.","Buller",NULL,1843,1913,"M"
1554,"Mina","Elizabeth","Burton",NULL,1840,1911,"F"
1555,"Kathleen","Mannington","Caffyn","Hunt (maiden name); Iota (pseudonym)",1855,1926,"F"
1556,"Egerton",NULL,"Castle",NULL,1858,1920,"M"
1557,"J.","C.","Chillington",NULL,NULL,NULL,"U"
1558,"Mary",NULL,"Cholmondeley",NULL,1859,1925,"F"
1559,"William","Brown","Churchward",NULL,1844,1920,"M"
1560,"Thomas",NULL,"Cobb",NULL,1854,1932,"M"
1561,"James","Maclaren","Cobban",NULL,1849,1903,"M"
1562,"Mrs.",NULL,"Conney",NULL,NULL,NULL,"F"
1563,"Constance","Annie Mary","Cotterell",NULL,1864,1947,"F"
1564,"Jessie","Catherine","Couvreur","Tasma (pseudonym); Huybers (maiden name); Fraser (first married name)",1848,1897,"F"
1565,"Madeline",NULL,"Crichton",NULL,NULL,NULL,"F"
1566,"Margaret","Bessie","Cross",NULL,1867,1950,"F"
1567,"Lady Caroline","Madelina Fairlie-","Cuninghame","Blair (maiden name)",1843,1902,"F"
1568,"Sir Henry","Stewart","Cunningham",NULL,1832,1920,"M"
1569,"William","Carleton","Dawe",NULL,1866,1935,"M"
1570,"Hilary",NULL,"Deccan",NULL,NULL,NULL,"U"
1571,"Valentine",NULL,"Delle","(pseudonym)",NULL,NULL,"U"
1573,"Mary","Angela","Dickens",NULL,1863,1948,"F"
1574,"Lily",NULL,"Dougall",NULL,1858,1923,"F"
1575,"Edmund",NULL,"Downey","F. M. Allen (pseudonym); William D. Hayes (pseudonym)",1856,1937,"M"
1576,"Ernest","Christopher","Dowson",NULL,1867,1900,"M"
1577,"Arthur","Conan","Doyle",NULL,1859,1930,"M"
1578,"St. George","Jackson","Mivart","D'Arcy Drew (pseudonym)",1827,1900,"M"
1579,"George",NULL,"Du Maurier",NULL,1834,1896,"M"
1580,"Emily","J.","Dunham",NULL,NULL,NULL,"F"
1581,"George",NULL,"Dunn",NULL,NULL,NULL,"M"
1582,"Gertrude",NULL,"Dunn","Renton (maiden name); G. Colmore (pseudonym); Weaver (second married name)",1860,1926,"F"
1583,"Sir Henry","Mortimer","Durand","John Roy (pseudonym)",1850,1924,"M"
1584,"T.",NULL,"Duthie-Lisle",NULL,NULL,NULL,"U"
1585,"Erminda","Rentoul","Esler","Rentoul (maiden name); Amica (pseudonym)",1860,1924,"F"
1586,"Joseph","Smith","Fletcher",NULL,1863,1935,"M"
1587,"Mary","H.","Folkard","Mary H. Tennyson (pseudonym)",1854,1918,"F"
1588,"Robert","Edward Treston","Forrest","Dudley Hardress Thomas (pseudonym)",1835,1914,"M"
1589,"Dorothy",NULL,"Leighton","(pseudonym); Ethel Mary Forsyth (legal name); Jonson (married name)",1856,1943,"F"
1590,"Samuel","Middleton","Fox",NULL,1856,1941,"M"
1591,"Julia","Agnes","Fraser",NULL,1841,1915,"F"
1592,"Harold",NULL,"Frederic",NULL,1856,1898,"M"
1593,"Peter",NULL,"Gallwey",NULL,NULL,NULL,"M"
1594,"Algernon",NULL,"Gissing",NULL,1860,1937,"M"
1595,"Ethel",NULL,"Glazebrook",NULL,NULL,NULL,"F"
1596,"Hazelton",NULL,"Black","Scott Graham (pseudonym)",NULL,NULL,"F"
1597,"Sarah",NULL,"Grand","(pseudonym); Frances Elizabeth McFall (legal name); Clarke (maiden name)",1854,1943,"F"
1598,"Caradoc",NULL,"Granhim",NULL,NULL,NULL,"U"
1599,"Rev. Edward","Dundas McQueen","Gray",NULL,1854,1932,"M"
1600,"Edward",NULL,"Grey","(pseudonym)",NULL,NULL,"U"
1601,"A.","L.","Haddon",NULL,NULL,NULL,"U"
1602,"Charles","Edmund","Hall",NULL,NULL,NULL,"M"
1603,"H.","Cliffe","Halliday",NULL,NULL,NULL,"U"
1604,"George",NULL,"Halse",NULL,NULL,NULL,"M"
1605,"Claud",NULL,"Harding",NULL,NULL,NULL,"M"
1606,"C.","Y.","Hargreaves",NULL,NULL,NULL,"U"
1607,"Henry",NULL,"Harland","Sidney Luska (pseudonym)",1861,1905,"M"
1608,"F.","Bayford","Harrison",NULL,NULL,NULL,"M"
1609,"Mabel",NULL,"Hart",NULL,NULL,NULL,"F"
1610,"Gertrude","M.","Hayward","Crampton (married)",NULL,NULL,"F"
1611,"J.",NULL,"Heale",NULL,NULL,NULL,"U"
1612,"Florence",NULL,"Henniker","Florence Ellen Hungerford Milnes (maiden name); the Hon. Mrs. Arthur Henniker (familiar name)",1855,1923,"F"
1613,"Helen","F.","Hetherington",NULL,NULL,NULL,"F"
1614,"Lily",NULL,"Higgin","L. Higgin (pseudonym); Hope Myddleton (pseudonym)",1837,1913,"F"
1615,"Sydney",NULL,"Hodges",NULL,NULL,NULL,"M"
1616,"Eleanor",NULL,"Holmes",NULL,NULL,NULL,"F"
1617,"William","Tighe","Hopkins","Tighe Hopkins (familiar name)",1856,1919,"M"
1618,"Maria","A.","Hoyer",NULL,NULL,NULL,"F"
1620,"William","Henry","Hudson",NULL,1841,1922,"M"
1622,"Fergus",NULL,"Hume",NULL,1859,1932,"M"
1623,"Charles","John Cutcliffe","Hyne","Weatherby Chesney (pseudonym)",1865,1944,"M"
1625,"W.","Braunston","Jones",NULL,NULL,NULL,"U"
1626,"Charles","Francis","Keary","H. Ogram Matuce (pseudonym)",1848,1917,"M"
1627,"Albert","Kevill","Davies",NULL,1855,1949,"M"
1628,"Hubert","Billinghurst","Knight",NULL,NULL,NULL,"M"
1629,"Richard","Brinsley","Knowles",NULL,1820,1882,"M"
1630,"Alfred",NULL,"Larder",NULL,NULL,NULL,"M"
1631,"Aubrey",NULL,"Lee",NULL,NULL,NULL,"U"
1632,"Clara",NULL,"Lemore","Roberts (married name)",1849,1898,"F"
1633,"Arthur",NULL,"Lillie","George Arthur Howard Lillie (legal name)",1831,1911,"M"
1634,"Lady Caroline","Blanche Elizabeth","Lindsay","Fitzroy (maiden name)",1845,1912,"F"
1635,"Jeannie",NULL,"Lockett","Beattie (maiden name)",1847,1890,"F"
1636,"Reginald",NULL,"Lucas",NULL,1865,1914,"M"
1637,"Arthur","Alfred","Lynch",NULL,1861,1934,"M"
1638,"Hannah",NULL,"Lynch",NULL,1862,1904,"F"
1639,"Gilberta","M. F.","Lyon","Gilberta Marion Fanny Lyon (full name)",1863,1944,"F"
1640,"Sidney","Royse","Lysaght",NULL,1860,1941,"M"
1641,"Maarten",NULL,"Maartens","(pseudonym); Joost Marius Willem Van der Poorten Schwartz (legal name)",1858,1915,"M"
1642,"Charlotte","Elizabeth","Macmanus","Cathal Macquire (pseudonym); Lilly Macmanus (familiar name)",1850,1941,"F"
1643,"Joseph","Milner","Macmaster",NULL,1855,1922,"M"
1644,"John","Pennington","Marsden",NULL,NULL,NULL,"M"
1645,"Frances","L.","Marshall","Bridges (maiden name); Alan St. Aubyn (pseudonym)",1839,1920,"F"
1646,"Frederick",NULL,"Marshall",NULL,NULL,NULL,"M"
1647,"Catherine","Edith Macauley","Martin","Mackay (maiden name); Mrs. Alick Macleod (pseudonym)",1848,1937,"F"
1648,"Elizabeth","Thomasina","Meade","L. T. Meade (familiar name); Smith (married name)",1844,1914,"F"
1649,"Mrs.",NULL,"Meredith",NULL,NULL,NULL,"F"
1650,"Leonard",NULL,"Merrick","Miller (alternate name)",1864,1939,"M"
1651,"Colin",NULL,"Middleton",NULL,NULL,NULL,"M"
1652,"Frank","Frankfort","Moore",NULL,1855,1931,"M"
1653,"Edith","Maud","Nicholson",NULL,1864,1944,"F"
1654,"Adèle","Crafton","Smith","Nomad (pseudonym); Stannard (maiden name); Damon (first married name)",1844,1922,"F"
1655,"G.",NULL,"Norway",NULL,NULL,NULL,"U"
1656,"Jane","Ellen","Panton","Frith (maiden name)",1848,1923,"F"
1657,"Eden",NULL,"Phillpotts",NULL,1862,1960,"M"
1658,"Anna","Maria","Pickering","Percival Pickering (pseudonym); Stirling (married name)",1865,1965,"F"
1659,"Julia",NULL,"Pollitt","Robinson (maiden name); Mrs. J. Milton Pollitt (familiar name)",1847,1912,"F"
1660,"Victor","O'Donovan","Power",NULL,1860,1933,"M"
1661,"Valentine","Cameron","Prinsep","Val C. Prinsep (familiar name)",1838,1901,"M"
1662,"Isabel",NULL,"Reaney","Isabella Emily Thomasa Edis (maiden name)",1847,1929,"F"
1663,"Walter","C.","Rhoades",NULL,NULL,NULL,"M"
1664,"James","Ewing","Ritchie","Christopher Crayon (pseudonym)",1820,1898,"M"
1665,"Frances","Mabel","Robinson","W. S. Gregg (pseudonym)",1858,1956,"F"
1666,"Percy",NULL,"Ross","(pseudonym); Lilian Emma Duff (legal name); Peel (maiden name)",1863,1922,"F"
1667,"Hugh","Stowell","Scott","Henry Seton Merriman (pseudonym)",1862,1903,"M"
1668,"Florence",NULL,"Severne",NULL,NULL,NULL,"F"
1669,"Elizabeth","Leila","Shew",NULL,NULL,NULL,"F"
1670,"Edith","Helen","Sichel",NULL,1862,1914,"F"
1671,"Cecily",NULL,"Sidgwick","Ullmann (maiden name); Mrs. Andrew Dean (pseudonym)",1852,1934,"F"
1672,"Catherine","Grant Furley","Smith",NULL,NULL,NULL,"F"
1673,"Haskett",NULL,"Smith",NULL,1848,1906,"M"
1674,"Edith","Oenome","Somerville","Geilles Herring (pseudonym)",1858,1949,"F"
1675,"Flora","Annie","Steel","Webster (maiden name)",1847,1929,"F"
1676,"John","Alexander","Steuart",NULL,1861,1932,"M"
1677,"Euphans","H.","Strain","McNaughton (maiden name)",NULL,1934,"F"
1678,"Walter",NULL,"Sweetman",NULL,1830,1905,"M"
1679,"Carmen",NULL,"Sylva","(pseudonym); Paulina Elizabeth Ottilie Louise zu Wied (maiden name); Queen Consort of Romania (title)",1843,1916,"F"
1680,"Margaret","Georgina","Todd","Graham Travers (pseudonym)",1859,1918,"F"
1681,"Blanche","Mary Loftus","Tottenham","Sophia Mary Locke (pseudonym); Ram (married name)",1866,1903,"F"
1682,"Edward","Harold","Vallings",NULL,1857,1927,"M"
1683,"Ferrol",NULL,"Vance",NULL,NULL,NULL,"U"
1684,"Augusta","A.","Varty-Smith","Säimath (pseudonym)",1849,1941,"F"
1685,"Vin",NULL,"Vincent",NULL,NULL,NULL,"U"
1686,"Helen",NULL,"Wallace","Gordon Roy (pseudonym)",1853,1929,"F"
1687,"Paul",NULL,"Warren",NULL,NULL,NULL,"M"
1688,"Henry","Brereton Marriott","Watson","H.B. Marriott Watson (familiar name)",1863,1921,"M"
1689,"Lily",NULL,"Watson","Martha Louisa Green (maiden name); Watson (married name)",1849,1932,"F"
1690,"Stanley","John","Weyman",NULL,1855,1928,"M"
1691,"George","Frederick","White",NULL,NULL,NULL,"M"
1692,"William","Henry","Wilkins","W. H. De Winton (pseudonym)",1860,1905,"M"
1693,"Emma","Sarah","Williamson","Jeffares (maiden name)",1859,1933,"F"
1694,"Aden",NULL,"Wistan",NULL,NULL,NULL,"U"
1695,"Anna","Cogswell","Wood","Algernon Ridgeway (pseudonym)",1850,1940,"F"
1696,"John","Seymour","Wood",NULL,NULL,NULL,"M"
1697,"Margaret","Louise","Woods","Bradley (maiden name)",1855,1945,"F"
1698,"Wilfred","Beet","Woollam",NULL,1856,1927,"M"
1699,"Israel",NULL,"Zangwill",NULL,1864,1926,"M"
1700,NULL,NULL,"BTAO Rare Pale Margaret",NULL,NULL,NULL,"U"
1701,NULL,NULL,"McGauran","BTAO The Blacksmith's Daughter",NULL,NULL,"U"
1702,NULL,NULL,"BTAO My Trivial Life and Misfortunes",NULL,NULL,NULL,"U"
1703,"Mary","Augusta","Austen-Leigh",NULL,1838,1922,"F"
1704,NULL,NULL,"BTAO Shadrach",NULL,NULL,NULL,"U"
1705,NULL,NULL,"BTAO No Appeal",NULL,NULL,NULL,"U"
1706,"Mrs. George",NULL,"Gladstone",NULL,NULL,NULL,"F"
1707,"Henry",NULL,"Lyttlejohn",NULL,NULL,NULL,"M"
1708,"James",NULL,"Conroy",NULL,NULL,NULL,"M"
1709,"Richard",NULL,"Rowe","Edward Howe (pseudonym); Charles Camden (pseudonym)",1828,1879,"M"
1710,"Veronica",NULL,"King","Margaret Alice Houston Williamson (maiden name); Madge King (alternate name); Mrs. Paul King (familiar name); William A. Rivers (pseudonym)",1861,1949,"F"
1711,NULL,NULL,"BTAO A Fallen Angel",NULL,NULL,NULL,"U"
1712,"Walter",NULL,"Stephens",NULL,NULL,NULL,"M"
1713,"Anne","J.","Robertson",NULL,NULL,NULL,"F"
1714,"Joseph","Alfred","Scoville","Walter Barrett (pseudonym); Manhattan (pseudonym)",1815,1864,"M"
1715,"Christina","Broun","Cameron",NULL,NULL,NULL,"F"
1716,"Jean","Hippolyte","Michon",NULL,1806,1881,"M"
1717,"John","Hervey","Ashworth",NULL,1795,1882,"M"
1718,"Anne","Judith","Penny","Brown (maiden name)",1825,1893,"F"
1719,"Edwin","Lester Linden","Arnold",NULL,1857,1935,"M"
1720,"Thomas","Burnside","Crowther",NULL,NULL,NULL,"M"
1721,"Kate",NULL,"Wood",NULL,NULL,NULL,"F"
1722,"Sarah","Lucy","Courtauld","Sharpe (maiden name)",1844,1906,"F"
1723,"William","Schaw","Lindsay",NULL,1816,1877,"M"
1724,"William","Cosmo","Monkhouse",NULL,1840,1901,"M"
1725,"Ada",NULL,"Buisson",NULL,1839,1866,"F"
1726,"Mrs.",NULL,"Stirling",NULL,NULL,NULL,"F"
1727,"Eleanora","Louisa","Montagu","Hervey (married name)",NULL,NULL,"F"
1728,"John","Conroy","Hutcheson",NULL,1840,1897,"M"
1729,"Anne","Denn","Pollard","John Pomeroy (pseudonym); Smith (maiden name); Shenton (second married name)",1831,1893,"F"
1730,"Richard",NULL,"Harris","Benedick Whipem (pseudonym)",1833,1906,"M"
1731,"Sir Edward","Shepherd","Creasy",NULL,1812,1878,"M"
1732,"Carol",NULL,"Howard",NULL,NULL,NULL,"F"
1733,"William",NULL,"Bainbridge",NULL,1809,1869,"M"
1734,"Thomas",NULL,"Sutton",NULL,1819,1875,"M"
1735,"Joyce",NULL,"Blunt",NULL,NULL,NULL,"F"
1736,"Alice","Bell","Le Geyt",NULL,1839,1934,"F"
1737,"A.",NULL,"D.",NULL,NULL,NULL,"U"
1738,"Miss",NULL,"Fitzgerald",NULL,NULL,NULL,"F"
1739,"Edward","Vaughan Hyde","Kenealy","Y (pseudonym)",1819,1880,"M"
1740,"Hon. Charlotte","Elizabeth","Petre","Petre (maiden name)",1822,1903,"F"
1741,NULL,NULL,"Stallybrass",NULL,NULL,NULL,"U"
1743,"George","Gordon","Scott",NULL,NULL,NULL,"M"
1744,"Mary",NULL,"Bridgman",NULL,NULL,NULL,"F"
1745,"James","Panton","Ham",NULL,NULL,NULL,"M"
1746,"Henry","Murray","Lane","Rhaynel Murray (pseudonym)",1833,1913,"M"
1747,"William",NULL,"Spink",NULL,NULL,NULL,"M"
1750,"Henry","Cadwallader","Adams",NULL,1817,1899,"M"
1751,"Ansley",NULL,"Conyers",NULL,NULL,NULL,"M"
1752,"Mrs. Alexander","S.","Orr","Mary Perrin (maiden name)",NULL,NULL,"F"
1753,"Mrs. George","S.","Poole",NULL,NULL,NULL,"F"
1754,"C.",NULL,"Storm",NULL,NULL,NULL,"U"
1755,"Edward",NULL,"Turner",NULL,NULL,NULL,"M"
1756,"Thomas","Waldron","Bradley","Shelsley Beauchamp (pseudonym)",1821,1909,"M"
1757,"Luke","Wesley","Church",NULL,NULL,NULL,"M"
1758,"T.","W.","Eames",NULL,NULL,NULL,"U"
1759,"Frederick",NULL,"Eastwood",NULL,NULL,NULL,"M"
1760,"Daniel",NULL,"Puseley","Frank Foster (pseudonym)",1814,1882,"M"
1761,"Augustus",NULL,"Stawel",NULL,NULL,NULL,"M"
1762,"James",NULL,"Routledge",NULL,1830,1898,"M"
1763,"Martin",NULL,"Weld",NULL,NULL,NULL,"M"
1764,NULL,NULL,"Sejanus",NULL,NULL,NULL,"U"
1765,"George",NULL,"Rose","Arthur Sketchley (pseudonym)",1817,1882,"M"
1766,"Alice",NULL,"Clifton",NULL,NULL,NULL,"F"
1767,NULL,NULL,"Ambofilius","(pseudonym)",NULL,NULL,"U"
1768,"Edith","Louisa","Floyer","Butcher (married name); Fleur de Lys (pseudonym)",1854,1933,"F"
1770,"Wilhelmine",NULL,"Canz",NULL,1815,1901,"F"
1771,"E.","M. O.","L.",NULL,NULL,NULL,"U"
1772,"Terence",NULL,"Doyle",NULL,NULL,NULL,"M"
1773,"Ernst","Philipp Karl","Lange","Philipp Galen (pseudonym)",1813,1899,"M"
1774,NULL,NULL,"Blue Tunic",NULL,NULL,NULL,"U"
1775,"Edith","C.","Kenyon",NULL,1855,1925,"F"
1776,"Edith","L.","Chamberlain",NULL,NULL,NULL,"F"
1777,"Cecil",NULL,"Clarke",NULL,NULL,NULL,"M"
1778,"George","Christopher","Davies",NULL,1849,1922,"M"
1779,"Jacob","B. de","Liefde",NULL,1847,1878,"M"
1780,"Charles",NULL,"Garvice",NULL,1850,1920,"M"
1781,"Charles","Welsh","Mason",NULL,1831,1875,"M"
1782,"Elizabeth","Bigley","Chadwick",NULL,NULL,NULL,"F"
1783,"Hon. Albert","Stratford George","Canning",NULL,1832,1916,"M"
1784,"Marion",NULL,"Clarke","Doake (maiden name); Mrs. Charles Montague Clarke (familiar name)",1842,NULL,"F"
1785,"Miss",NULL,"Cox","Karl Hähne (pseudonym)",NULL,NULL,"F"
1786,"Flora","Frances","Wylde","Macdonald (maiden name)",1812,1888,"F"
1787,"Mortimer",NULL,"O'Sullivan","A Munster Farmer (pseudonym)",1793,1859,"M"
1788,"Q.","M.","R.","A Clergyman (pseudonym)",NULL,NULL,"M"
1789,"Paul",NULL,"Meritt",NULL,NULL,NULL,"M"
1790,"John","Lane","Ford","(pseudonym); Robert Kerr (legal name)",1843,1884,"M"
1791,"William","John Bellew","Archer","Minimus Mote, Gentleman (pseudonym)",1805,1872,"M"
1792,"E.","R.","M.",NULL,NULL,NULL,"U"
1793,"Margaret",NULL,"Baron-Wilson","Harries (maiden name)",1797,1846,"F"
1794,"Capt. Edmund",NULL,"Spencer",NULL,NULL,NULL,"M"
1795,"Paul",NULL,"Patterson",NULL,NULL,NULL,"M"
1797,"Charlotte","S.","Elam",NULL,NULL,NULL,"F"
1798,"John",NULL,"Elmes",NULL,NULL,NULL,"M"
1799,"William","Shergold","Browning",NULL,1797,1874,"M"
1800,"Elizabeth",NULL,"Ham",NULL,1783,1859,"F"
1801,"Alessandro",NULL,"Manzoni",NULL,1785,1873,"M"
1803,"Emma",NULL,"Severn",NULL,NULL,NULL,"F"
1804,"Mrs.",NULL,"Walker",NULL,NULL,NULL,"F"
1805,NULL,NULL,"Proteus",NULL,NULL,NULL,"U"
1806,"Harriet","Letitia","Martin","O'Hara Family (pseudonym)",1801,1891,"F"
1807,"Skeffington",NULL,"Moore","(pseudonym?)",NULL,NULL,"U"
1808,"Adalbert",NULL,"Stifter",NULL,1805,1868,"M"
1809,"Ellen",NULL,"Walker",NULL,NULL,NULL,"F"
1810,"Mary","Gordon","Robinson",NULL,NULL,NULL,"F"
1811,"Margaret",NULL,"Lupton",NULL,NULL,NULL,"F"
1812,NULL,NULL,"BTAO Sin and Sorrow",NULL,NULL,NULL,"U"
1813,"D.","Spencer","Thomson",NULL,NULL,NULL,"U"
1814,"Capt. Sir Edward",NULL,"Belcher",NULL,1799,1877,"M"
1815,"A.",NULL,"Wygorn",NULL,NULL,NULL,"U"
1816,"Henry","Noel","Humphreys",NULL,NULL,NULL,"M"
1817,"Charles",NULL,"Rumball","Charles Delorme (pseudonym)",NULL,NULL,"M"
1818,"Mrs. Mercy",NULL,"Grogan","Erick Mackenzie (pseudonym)",NULL,NULL,"F"
1819,"Bourne",NULL,"Gomerie",NULL,NULL,NULL,"U"
1820,"E.",NULL,"Iles",NULL,NULL,NULL,"U"
1821,"A.","J.","Marks",NULL,NULL,NULL,"U"
1822,"Compton",NULL,"Reade",NULL,1834,1909,"M"
1823,"Percy","Bolingbroke","St. John",NULL,1821,1889,"M"
1824,"Margaret",NULL,"Roberts",NULL,1833,1919,"F"
1825,"Marianne","Spencer","Hudson","Stanhope (maiden name)",NULL,NULL,"F"
1826,"Bertram",NULL,"Mitford",NULL,1855,1914,"M"
1827,"Horace","Gordon","Hutchinson","John Smith (pseudonym)",1859,1932,"M"
1828,"Elizabeth","Sophia","Watson","Fletcher (maiden name); Deas Cromarty (pseudonym)",1850,1918,"F"
1829,"Gwendolen","Douglas","Gascoigne","Galton (maiden name)",NULL,NULL,"F"
1830,"Ethel","May","Hewitt",NULL,NULL,NULL,"F"
1831,"Maria","Ford","Grahe","Ellen M. Wilson (pseudonym)",NULL,NULL,"F"
1832,"Alice",NULL,"Rea",NULL,NULL,NULL,"F"
1833,"Louisa","Sidney","Stanhope",NULL,NULL,NULL,"F"
1834,"John","Gervase Hutchinson","Bourne",NULL,1803,1845,"M"
1835,"Miss",NULL,"Cathcart",NULL,NULL,NULL,"F"
1836,"John","Pendleton","Kennedy",NULL,1795,1870,"M"
1837,"Lady Sydney","Owenson","Morgan",NULL,1776,1859,"F"
1838,"William","Gilmore","Simms",NULL,1806,1870,"M"
1840,"Timothy",NULL,"Scribewell","(pseudonym); BTAO The Pilgrim Brothers; H. Cope (legal name)",NULL,NULL,"U"
1841,"Amelia","Gillispie","Smyth",NULL,NULL,NULL,"F"
1842,"Michael",NULL,"Banim","O'Hara Family (pseudonym)",1796,1874,"M"
1843,"Regina","Maria","Roche","Dalton (maiden name)",1763,1845,"F"
1844,"Lady Isabella",NULL,"St. John","Fitzroy (maiden name)",1792,1875,"F"
1845,"George","Valentine","Cox",NULL,1786,1875,"M"
1846,"Eleanor","C.","Agnew",NULL,NULL,NULL,"F"
1847,NULL,NULL,"BTAO The Fair Carew",NULL,NULL,NULL,"U"
1848,"Wilhelm",NULL,"Hauff",NULL,1802,1827,"M"
1849,"Charles","de","Bernard","Pierre-Marie-Charles Bernard du Grail de la Villette (legal name)",1804,1850,"M"
1850,"Andreas","Nicolai de","Saint-Aubain",NULL,1798,1865,"M"
1852,"Mace",NULL,"Anstruther",NULL,NULL,NULL,"U"
1853,"Mary","Howard","Armitage","Marshall (maiden name); Mrs. Robert Ayrey Armitage (familiar name)",1838,NULL,"F"
1854,"Sir Robert","Arthur","Arnold",NULL,1833,1902,"M"
1855,"B.","C.","Austin",NULL,NULL,NULL,"F"
1856,"Robert",NULL,"Baker",NULL,NULL,NULL,"M"
1857,"Mrs.",NULL,"Benson",NULL,NULL,NULL,"F"
1858,"Septimus",NULL,"Berdmore","Keith Home (pseudonym); Sept Owen (pseudonym)",1829,1906,"M"
1859,"Albert",NULL,"Bitzius","Jeremias Gotthelf (pseudonym)",1797,1854,"M"
1860,"G.",NULL,"Blunt",NULL,NULL,NULL,"U"
1861,"Robert","Frederick","Boyle",NULL,1841,1883,"M"
1862,"Matteo",NULL,"Brandt",NULL,NULL,NULL,"U"
1863,"Benjamin",NULL,"Brierley","Ab o' the Yate (pseudonym)",1825,1896,"M"
1864,"Jane","Octavia","Brookfield","Elton (maiden name)",1821,1896,"F"
1866,NULL,NULL,"BTAO Stretton of Ringwood Chace",NULL,NULL,NULL,"U"
1867,NULL,NULL,"BTAO Town Talk of Clyda",NULL,NULL,NULL,"U"
1868,"Mrs. Charles","Henry","Burton",NULL,NULL,NULL,"F"
1869,"W.",NULL,"C.",NULL,NULL,NULL,"U"
1870,"Mary","Costello","Caldbeck","Hely (maiden name)",NULL,1869,"F"
1871,"Richard","Seymour Conway","Chermside",NULL,1823,1867,"M"
1872,"Lydia","Maria","Child",NULL,1802,1880,"F"
1873,"Caroline",NULL,"Clive","Meysey-Wigley (maiden name)",1801,1873,"F"
1874,"Alice","Ada","Clowes",NULL,1845,1930,"F"
1875,"G.","C.","Clunes",NULL,NULL,NULL,"U"
1876,"William","Francis","Collier",NULL,NULL,NULL,"M"
1877,"Charles","Allston","Collins",NULL,1828,1873,"M"
1878,"L.","N.","Comyn",NULL,NULL,NULL,"U"
1879,"Maria","Susanna","Cummins",NULL,1827,1866,"F"
1880,"Laura","Jane","Curling",NULL,NULL,NULL,"F"
1881,"Helen",NULL,"Dagley",NULL,NULL,NULL,"F"
1882,"Emma","Anne Georgina","Davenport","Webber (maiden name)",1819,1910,"F"
1883,"Louisa","June Campbell","Downes","Vere Haldane (pseudonym); Dowse (maiden name)",NULL,1867,"F"
1884,"Caroline","Agnes","Drayson",NULL,1816,1900,"F"
1885,"Hon. Eleanor",NULL,"Eden",NULL,1826,1879,"F"
1886,"Émile",NULL,"Erckmann",NULL,1822,1899,"M"
1887,"Herman","Frederik","Ewald",NULL,1821,1908,"M"
1888,"Christian",NULL,"Eyre",NULL,NULL,NULL,"U"
1889,"Cecilia","Böhl de","Faber","Fernan Caballero (pseudonym)",1796,1877,"F"
1890,"George","William","Featherstonhaugh",NULL,1780,1866,"M"
1891,"Manuel",NULL,"Fernandez y Gonzales",NULL,1821,1888,"M"
1892,"Michael",NULL,"Ford",NULL,NULL,NULL,"M"
1893,"Mark",NULL,"Francis",NULL,NULL,NULL,"M"
1894,"Nicholas","John","Gannon",NULL,1829,1875,"M"
1895,NULL,NULL,"George",NULL,NULL,NULL,"U"
1896,"Alfred",NULL,"Gladstone",NULL,NULL,NULL,"M"
1897,"Julia","Bachope","Goddard",NULL,1825,1896,"F"
1898,"Janet",NULL,"Gordon","Hardy (married name)",NULL,NULL,"F"
1900,"Gregory",NULL,"Graves",NULL,NULL,NULL,"M"
1901,"Mary","Caroline","Gray","Grey (maiden name); M.C. Gray (alternate name); Mrs. Russell Gray (familiar name)",1819,1893,"F"
1902,"Frederick",NULL,"Greenwood",NULL,1830,1909,"M"
1903,"George",NULL,"Gretton",NULL,NULL,NULL,"M"
1904,"Andrew",NULL,"Halliday","Andrew Halliday Duff (legal name)",1830,1877,"M"
1905,"Mrs. George",NULL,"Haly",NULL,NULL,NULL,"F"
1906,"Matilda","Mary","Hays",NULL,1820,1897,"F"
1908,"Rosamond",NULL,"Hervey",NULL,NULL,NULL,"F"
1909,"Warwick",NULL,"Holme",NULL,NULL,NULL,"U"
1910,"Oliver","Wendell","Holmes",NULL,1809,1894,"M"
1911,"Dora",NULL,"Hort","Hart (maiden name); Mrs. Alfred Hort (familiar name)",1828,1898,"F"
1912,"William","Wotherspoon","Ireland",NULL,1832,1909,"M"
1913,"Earnes",NULL,"Irving",NULL,NULL,NULL,"U"
1914,"F.",NULL,"J.",NULL,NULL,NULL,"U"
1916,"Sir Henry","Denis","Le Marchant","Ralph Vyvyan (pseudonym)",1839,1915,"M"
1917,"C.","A.","Lee",NULL,NULL,NULL,"U"
1918,"James",NULL,"Leitch",NULL,NULL,NULL,"M"
1919,"J.","T.","Listado",NULL,NULL,NULL,"U"
1920,"Count Charles","Vetter du","Lys",NULL,NULL,NULL,"M"
1921,"George",NULL,"Macaulay",NULL,NULL,NULL,"M"
1922,"Norman",NULL,"MacLeod",NULL,1812,1872,"M"
1923,"James","Alexander","Maitland",NULL,1827,1883,"M"
1924,"Anne",NULL,"Manning",NULL,1807,1879,"F"
1925,"Hamilton",NULL,"Marshall",NULL,NULL,NULL,"M"
1926,"Stephen",NULL,"Martegres",NULL,NULL,NULL,"M"
1927,"Mrs. Ogden",NULL,"Meeker","Caroline Josephine Mason (maiden name)",1832,NULL,"F"
1928,"George",NULL,"Mills",NULL,1808,1881,"M"
1929,"Donald","Grant","Mitchell","Ik. Marvel (pseudonym)",1822,1908,"M"
1930,"Elizabeth","Harcourt","Mitchell","Roll (maiden name)",1833,1910,"F"
1931,"Martin",NULL,"Monck",NULL,NULL,NULL,"M"
1932,"Mary",NULL,"Mudie",NULL,1848,1937,"F"
1933,"Rosa",NULL,"Mulholland","Lady Gilbert (married name); Ruth Murray (pseudonym)",1841,1921,"F"
1934,"Mrs. William",NULL,"Murray",NULL,NULL,NULL,"F"
1935,"Ralph",NULL,"Neville",NULL,NULL,NULL,"M"
1936,"Mary","Sergeant Gove","Nichols","Neal (maiden name); Mary Orme (pseudonym)",1810,1884,"F"
1937,NULL,NULL,"Omega",NULL,NULL,NULL,"U"
1938,"Mrs. Mary",NULL,"Orr",NULL,NULL,NULL,"F"
1940,"James",NULL,"Pascoe",NULL,NULL,NULL,"M"
1941,"Christopher","Peach","Pemberton","Leo (pseudonym)",1838,1870,"M"
1942,"Amelia",NULL,"Perrier",NULL,1841,1875,"F"
1946,"Rev. James",NULL,"Pycroft",NULL,1813,1895,"M"
1947,"William","Brighty","Rands","Matthew Browne (pseudonym); Henry Holbeach (pseudonym); T. Talker (pseudonym)",1823,1882,"M"
1948,"J.",NULL,"Rhys",NULL,NULL,NULL,"U"
1950,"Arthur",NULL,"Ringwood",NULL,NULL,NULL,"M"
1951,"Arthur",NULL,"Robins",NULL,1836,1900,"M"
1952,"Philip",NULL,"Ruysdale",NULL,NULL,NULL,"M"
1953,"Frederick",NULL,"Sheridan",NULL,NULL,NULL,"M"
1954,"Mrs. George",NULL,"Skelton",NULL,NULL,NULL,"F"
1955,"John","Edwin Hilary","Skinner",NULL,1839,1894,"M"
1956,"Alexander",NULL,"Smith",NULL,1829,1867,"M"
1957,"Henry",NULL,"Spicer",NULL,NULL,NULL,"M"
1958,"Henry",NULL,"Stebbing",NULL,1799,1883,"M"
1959,"Harriet","Lydia","Stevenson",NULL,NULL,NULL,"F"
1960,"Charles","E.","Stirling",NULL,NULL,NULL,"M"
1961,"Henry","George","Sturkey",NULL,1824,1875,"M"
1962,NULL,NULL,"Sybil",NULL,NULL,NULL,"U"
1963,"I.",NULL,"T.",NULL,NULL,NULL,"U"
1964,"John","Cockburn","Thomson","Philip Wharton (pseudonym)",1834,1860,"M"
1965,"William","Steuart","Trench",NULL,1808,1872,"M"
1966,"Ivan","S.","Turgenev",NULL,1818,1883,"M"
1967,"Barbara",NULL,"Urquhart",NULL,NULL,NULL,"F"
1968,"A.",NULL,"W.",NULL,NULL,NULL,"U"
1969,"Sir Frederick",NULL,"Wedmore",NULL,1844,1921,"M"
1970,"Hannah","Maria","Whitehead","Wainwright (maiden name); Mrs. Trafford Whitehead (familiar name); A Manchester Lady (pseudonym)",1827,1874,"F"
1973,"Charlotte","A. M.","Wilkinson","C.A.M.W.",NULL,NULL,"F"
1974,"Thomas",NULL,"Papworth","Frank P. Worth (pseudonym)",NULL,1871,"M"
1975,"L.","Maling","Wynch",NULL,NULL,NULL,"U"
1976,"Carl",NULL,"Adalbert","Ludwig Carl Adalbert von Chamisso (legal name)",1781,1839,"M"
1977,"Louisa","May","Alcott",NULL,1832,1888,"F"
1978,"Mrs. M.",NULL,"Allen",NULL,NULL,NULL,"F"
1979,"Charlotte",NULL,"Atcherley",NULL,1818,1891,"F"
1980,"Madame Leonie","d'","Aulney",NULL,NULL,NULL,"F"
1982,"Honoré","de","Balzac",NULL,1799,1850,"M"
1983,"Emily","Katharine","Bates",NULL,1846,1922,"F"
1984,"Frances","Willoughby","Baxter",NULL,1806,1870,"M"
1985,"Athene",NULL,"Brama","Athene Brama (pseudonym)",NULL,NULL,"U"
1986,"Mary","Eliza","Bramston",NULL,1841,1912,"F"
1987,"Henry","Hegart","Breen",NULL,1805,1882,"M"
1988,"Leon",NULL,"Brook",NULL,NULL,NULL,"M"
1989,"Arthur","Montagu","Brookfield",NULL,1853,1940,"M"
1990,"Brudie",NULL,"Brudie",NULL,NULL,NULL,"U"
1991,NULL,NULL,"BTAO Dr. Armstrong",NULL,NULL,NULL,"U"
1992,NULL,NULL,"BTAO Ponce de Leon",NULL,NULL,NULL,"U"
1993,NULL,NULL,"BTAO Reminiscences of a Lawyer",NULL,NULL,NULL,"U"
1994,NULL,NULL,"BTAO The Chateau of Vesinet",NULL,NULL,NULL,"U"
1995,NULL,NULL,"BTAO Willy Morgan",NULL,NULL,NULL,"U"
1996,"William","Aubrey","Chandler",NULL,1838,1909,"M"
1997,"Theodosia","Spring","Chapman","Spring (maiden name)",1841,1926,"F"
1998,"Edward","Gomersall","Charlesworth",NULL,1830,1900,"M"
1999,"Charles","Victor","Cherbuliez",NULL,1829,1899,"M"
2000,"A.","B.","Chetwynd",NULL,NULL,NULL,"U"
2001,"Thomas",NULL,"Chilton",NULL,NULL,NULL,"U"
2002,"Mary","Victoria Cowden","Clarke","Novello (maiden name)",1809,1898,"F"
2003,"Sir Joseph","Compton","Rickett","Maurice Baxter (pseudonym)",1847,1919,"M"
2004,"Blanche","Warre","Cornish","Ritchie (maiden name)",1849,1922,"F"
2005,"Ethel","Stuart","Coxon","Mrs. Alfred Earl (married name)",1856,1928,"F"
2006,"Harriet","Grove","Cradock","Lister (maiden name)",1809,1884,"F"
2007,"Oswald","John Frederick","Crawfurd","John Dangerfield (pseudonym)",1834,1909,"M"
2008,"Richard",NULL,"Cuninghame",NULL,NULL,NULL,"M"
2009,"C.","A.","Cuthbert",NULL,NULL,NULL,"U"
2010,"Naunton","Wingfield","Davies","Naunton Covertside (pseudonym)",1851,1925,"M"
2011,"Lal","Behari","Day",NULL,1824,1892,"M"
2012,"Charlotte","Louisa Hawkins","Dempster",NULL,1835,1913,"F"
2013,"Fanny","D.","Dickins",NULL,NULL,NULL,"F"
2014,"Henrietta","Anne","Duff",NULL,1842,1879,"F"
2015,"Valentine",NULL,"Durrant","Admiral Hinton (pseudonym)",1850,1892,"M"
2016,"Georg","Moritz","Ebers",NULL,1837,1898,"M"
2017,"Edward",NULL,"Eggleston",NULL,1837,1902,"M"
2018,"Robert","H.","Elliot",NULL,NULL,NULL,"M"
2019,"Annie","Raine","Ellis",NULL,1829,1901,"F"
2020,"Helen",NULL,"Elrington",NULL,NULL,NULL,"F"
2021,"Mrs. Thomas",NULL,"Erskine",NULL,NULL,NULL,"F"
2022,"Salvatore",NULL,"Farina",NULL,1846,1918,"M"
2023,"Charles",NULL,"Farmlet",NULL,NULL,NULL,"M"
2024,"Alec",NULL,"Fearon",NULL,NULL,NULL,"M"
2025,"James","Walter","Ferrier",NULL,1850,1883,"M"
2026,"Hon. Marie","Georgiana","Fetherstonhaugh","Carleton (maiden name)",1848,1918,"F"
2027,"Walter",NULL,"Fitzpatrick",NULL,NULL,NULL,"M"
2029,"Benito","Pérez","Galdos",NULL,1843,1920,"M"
2030,"Elliott",NULL,"Graeme",NULL,NULL,NULL,"M"
2031,"Annie",NULL,"Grant",NULL,NULL,NULL,"F"
2032,"H.","W.","Green",NULL,NULL,NULL,"U"
2033,"Tommaso",NULL,"Grossi",NULL,1791,1853,"M"
2034,"Countess Ida","von","Hahn-Hahn",NULL,1805,1880,"F"
2035,"C.","G.","Hamilton",NULL,NULL,NULL,"U"
2036,"William","George","Hamley",NULL,1815,1893,"M"
2037,"Alfred","Frederick Pollock","Harcourt",NULL,1835,1910,"M"
2038,"Emily","Marion","Harris",NULL,1844,1900,"F"
2039,"Mrs.",NULL,"Hartley",NULL,NULL,NULL,"F"
2040,"Wilhelmine","von","Hillern",NULL,1836,1916,"F"
2041,"Elizabeth",NULL,"Hindley",NULL,NULL,NULL,"F"
2042,"Ellice",NULL,"Hopkins",NULL,1836,1904,"F"
2043,NULL,NULL,"Ishe",NULL,NULL,NULL,"U"
2044,"Anna","M. De","Jongh",NULL,NULL,NULL,"F"
2045,"Ida",NULL,"Joscelyne",NULL,NULL,NULL,"F"
2046,"Harriet",NULL,"Keatinge","Pottinger (maiden name); Mrs. Richard Harte Keatinge (married name)",NULL,1874,"F"
2047,"Adelaide",NULL,"Kemble","Sartoris (married name)",1815,1879,"F"
2048,"Nina","H.","Kennard","Holman-Mulock (maiden name); Mrs. Arthur Kennard (married name)",1844,1926,"F"
2049,"Vicomtesse Solange","de","Kerkadec",NULL,NULL,NULL,"F"
2050,"E.","K.","King",NULL,NULL,NULL,"U"
2051,"Sarah","Maria","Kingsley","Haselwood (maiden name); Cecil Haselwood (pseudonym)",1842,1922,"F"
2052,"Charles","Walter","Kinloch","Bengal Civilian (pseudonym)",1810,1893,"M"
2053,"August",NULL,"Kuehne","Johannes van Dewall (pseudonym)",NULL,NULL,"M"
2054,"Miss Lili",NULL,"Kuper",NULL,NULL,NULL,"F"
2055,"William","Joseph Cosens","Lancaster","Harry Collingwood (pseudonym)",1843,1922,"M"
2056,"Maurice",NULL,"Lee",NULL,NULL,NULL,"M"
2057,"George",NULL,"Leigh",NULL,NULL,NULL,"M"
2058,"Marianne","Helen","Lumsden",NULL,1851,1941,"F"
2059,"Anna","Dennistoun","MacDowall","Stirling (married name); A. Farebrother (pseudonym)",1851,1915,"F"
2060,"Jessie",NULL,"Maclaren",NULL,NULL,NULL,"U"
2061,"Mrs. A.","E. A.","Mair",NULL,NULL,NULL,"F"
2062,"Sir Charles","Edward","Mansfield",NULL,1828,1907,"M"
2063,NULL,NULL,"Marius",NULL,NULL,NULL,"U"
2064,"Cecil",NULL,"Maxwell",NULL,NULL,NULL,"M"
2065,"Linda",NULL,"Mazini","White (maiden name); Mazini (1st married name); Villari (2nd married name); Talmage Dalin (pseudonym)",1836,1915,"F"
2066,NULL,NULL,"Merlin",NULL,NULL,NULL,"U"
2067,"L.","C.","Mervyn",NULL,NULL,NULL,"U"
2068,NULL,NULL,"Montague",NULL,NULL,NULL,"U"
2069,"Frederick","H.","Moore",NULL,NULL,NULL,"M"
2070,"Maria",NULL,"Nethercott",NULL,NULL,NULL,"F"
2071,"Mary",NULL,"Neville","(pseudonym); Maria Hammond (maiden name); Nevile (married name)",1832,1917,"F"
2072,"Charlotte","Grace","O'Brien",NULL,1845,1909,"F"
2073,"M.","Louise","O'Byrne","Emilobie de Celtis (pseudonym)",NULL,NULL,"F"
2074,"James","Roderick","O'Flanagan",NULL,1814,1900,"M"
2075,"Hermann",NULL,"Oelschläger",NULL,1839,1908,"M"
2076,"Isabella","von","Oppen","Caroline Henshaw (legal name?); Julia Leicester (alias?)",NULL,1919,"F"
2077,"Meta",NULL,"Orred",NULL,1845,1925,"F"
2078,"Margaret","Agnes","Paul","Colvile (maiden name)",1829,1905,"F"
2079,"Grace","Anne","Prestwich","Milne (maiden name); Lady Prestwich (married name)",1832,1899,"F"
2080,"Thomas","Wimberley","Mossman","Peter Pyper, barrister-at-law (pseudonym)",1826,1885,"M"
2081,"Jerrold",NULL,"Quick",NULL,NULL,NULL,"M"
2082,"Catherine",NULL,"Ray",NULL,NULL,NULL,"F"
2083,"Thomas","Auriol","Robinson",NULL,1835,1910,"M"
2084,"Kate",NULL,"Ross",NULL,NULL,NULL,"F"
2085,"Anne","Margaret","Rowan","Amos Reade (pseudonym)",1844,1913,"F"
2086,"Mary","Jane Davidson","Sanders","Underwood (maiden name); A.L.O.S. (pseudonym)",1832,1907,"F"
2087,"Joseph","Victor von","Scheffel",NULL,1826,1886,"M"
2088,"Agnes","Jane","Jack","Nichol (maiden name); Lucy Scott (pseudonym)",1837,1901,"F"
2089,"Maud",NULL,"Sheridan",NULL,NULL,NULL,"F"
2090,"Amy","M.","Smith","Oliphant (maiden name); Amy Dunsmuir (pseudonym)",1852,NULL,"F"
2091,"Major Michael","Edward","Smith",NULL,NULL,NULL,"M"
2092,"Henry",NULL,"Sneyd",NULL,NULL,NULL,"M"
2093,"Frances","Geraldine","Southern",NULL,NULL,NULL,"F"
2094,"S.","Howard","Taylor",NULL,NULL,NULL,"M"
2095,"Septimus","Smet","Thorburn",NULL,1844,1924,"M"
2096,"Count Aleksey",NULL,"Tolstoy",NULL,1817,1875,"M"
2097,"Count Leo",NULL,"Tolstoy",NULL,1828,1910,"M"
2098,"Mar",NULL,"Travers",NULL,NULL,NULL,"M"
2099,"Harriet","Jane","Trelawny","Tremayne (maiden name); Lady Trelawny (married name)",1821,1879,"F"
2100,"Henry",NULL,"Turner",NULL,NULL,NULL,"M"
2101,"Christina","Catherine Fraser","Tytler","Liddell (married name)",1848,1927,"F"
2102,"Mary","Elizabeth Fraser","Tytler",NULL,1852,NULL,"F"
2103,"Victor",NULL,"Valmont",NULL,NULL,NULL,"M"
2104,"Carl","Franz van der","Velde",NULL,1779,1824,"M"
2105,"A.","G.","W.",NULL,NULL,NULL,"U"
2106,"Mary","Ann","Wackerbarth",NULL,1852,1927,"F"
2107,"Robert","French","Wallace",NULL,1841,1906,"M"
2108,"W.","H.","Watts",NULL,NULL,NULL,"M"
2109,"Alice",NULL,"Weber",NULL,1845,1931,"F"
2110,"Edward",NULL,"Whitaker",NULL,NULL,NULL,"M"
2111,"Leslie",NULL,"White",NULL,NULL,NULL,"U"
2112,"Sir Garnet","Joseph","Wolseley","Viscount Wolseley (title)",1833,1913,"M"
2113,"Dame Elizabeth",NULL,"Wordsworth","Grant Lloyd (pseudonym)",1840,1932,"F"
2114,"Gertrude",NULL,"Young",NULL,NULL,NULL,"F"
2115,"Mrs. John",NULL,"Allen",NULL,NULL,NULL,"F"
2116,"Richard",NULL,"Arkwright","Evelyn Owen (pseudonym)",1835,1918,"M"
2117,"Lewis",NULL,"Armytage",NULL,NULL,NULL,"M"
2118,"William","Henry","Babcock",NULL,1849,1922,"M"
2119,"Nannie","Foster","Barham",NULL,NULL,NULL,"F"
2120,"Jessie","M.","Barker",NULL,NULL,NULL,"F"
2121,"Anton","Giulio","Barrili",NULL,1836,1908,"M"
2123,"Edwin",NULL,"Benhab",NULL,NULL,NULL,"M"
2124,"Cyril","A.","Bennett",NULL,NULL,NULL,"M"
2125,"Aimeé",NULL,"Beringer","Daniell (maiden name)",1856,1936,"F"
2126,"Olive","Mary","Birrell",NULL,1848,1926,"F"
2127,"Charles",NULL,"Blatherwick",NULL,NULL,NULL,"M"
2128,"Mathilde",NULL,"Blind","Claude Lake (pseudonym)",1841,1896,"F"
2129,"Mary","Popham","Blyth",NULL,1841,1915,"F"
2130,"S.","C.","Bridgeman",NULL,NULL,NULL,"U"
2131,"J.","Harris","Brighouse",NULL,NULL,NULL,"U"
2132,"Carrick","F.","Brodie",NULL,NULL,NULL,"U"
2133,NULL,NULL,"BTAO Cynthia",NULL,NULL,NULL,"U"
2134,"George","Washington","Cable",NULL,1844,1925,"M"
2135,"Adelaide","Margaret","Cameron","A.C. Hertford (pseudonym)",1858,1952,"F"
2136,"Mary",NULL,"Caumont",NULL,NULL,NULL,"F"
2137,"Elizabeth","Rachel","Chapman",NULL,NULL,NULL,"F"
2138,"Eva","Ross","Church","Stevens (married name)",1855,1887,"F"
2139,"Mrs. E.","Spencer","Churchill",NULL,NULL,NULL,"F"
2140,"Charlotte","Moon","Clark","Charles M. Clay (pseudonym)",1829,1895,"F"
2141,"Francis","Henry","Cliffe",NULL,1860,1907,"M"
2142,"Sophia","Lucy Jane","Clifford","Lane (maiden name); Mr. W.K. Clifford (familiar name); John Inglis (pseudonym)",1846,1929,"F"
2143,"John","T.","Collier",NULL,NULL,NULL,"M"
2144,"Moncure","Daniel","Conway",NULL,1832,1907,"M"
2145,"Sir Julian","Stafford","Corbett",NULL,1854,1922,"M"
2146,"Sybella","Mary","Crawley-Boevey",NULL,1851,1911,"F"
2147,"Louise","Hume","Creighton","von Glehn (maiden name); Lois Hume (pseudonym)",1850,1936,"F"
2148,"Margaret","Ann","Curtois",NULL,1855,1932,"F"
2149,"Henry",NULL,"Curwen",NULL,1845,1892,"M"
2150,"Richard","Patrick Boyle","Davey",NULL,1848,1915,"M"
2151,"Edwin",NULL,"De Leon",NULL,1818,1891,"M"
2152,"Mary","Auguste","De Morgan","William Dodson (pseudonym)",1850,1907,"F"
2153,"C.","C.","De Rocfort",NULL,NULL,NULL,"U"
2154,NULL,NULL,"Delta","(pseudonym)",NULL,NULL,"U"
2155,"West",NULL,"Digges",NULL,1834,1889,"M"
2156,"Lord James","Edward Sholto","Douglas",NULL,1855,1891,"M"
2157,"A.","Hill","Drewry",NULL,NULL,NULL,"U"
2158,"Herbert","P.","Earl",NULL,NULL,NULL,"M"
2159,"Elizabeth","Mayhew","Edmonds","Waller (maiden name)",NULL,NULL,"F"
2160,"Louisa","Ruth","Lowe","Harris (maiden name)",1845,1939,"F"
2161,"William",NULL,"Erskine","W.C. Alvary (pseudonym)",NULL,NULL,"M"
2162,"Helen",NULL,"Falconer",NULL,NULL,NULL,"F"
2163,"Alicia",NULL,"Field","Townsend (maiden name); Mrs. Horace Field (familiar name)",1833,1912,"F"
2164,"John","Cookson","Fife-Cookson",NULL,1844,1911,"M"
2165,"Gerald","Beresford","Fitzgerald",NULL,1849,1915,"M"
2166,"Eveline","Louisa Mitchell","Forbes","Farwell (maiden name); Hon. Mrs. Walter Forbes (familiar name)",1866,1924,"F"
2167,"Nellie","Fortescue","Harrison","Ellen Fortescue Harrison (alternate name); McMillan (married name)",1856,1933,"F"
2168,"Antonio","Carlo Napoleone","Gallenga","Luigi Mariotti (pseudonym)",1810,1895,"M"
2169,"Countess",NULL,"Galletti di Cadilhac","Hon. Margaret Isabella Collier (maiden name); Isabel Snow (pseudonym)",1846,1928,"F"
2170,"Charles",NULL,"Garner","Stuart C. Cumberland (pseudonym)",NULL,NULL,"M"
2171,"Elmond",NULL,"Garth-Thornton",NULL,NULL,NULL,"M"
2172,"Gertrude","M.","George",NULL,NULL,NULL,"F"
2173,"John","Austin Lake","Gloag","Ekal Gaolg (pseudonym)",1819,1883,"M"
2174,"John","W.","Graham",NULL,1852,1935,"M"
2175,"Alexander","Charles","Grant",NULL,1843,1930,"M"
2176,"Hon. Louisa","Lelias","Greene","Plunkett (maiden name)",1833,1891,"F"
2177,"Thomas","St. Edmund","Hake",NULL,1845,1917,"M"
2178,"Catherine","Jane","Hamilton","Retlaw Spring (pseudonym)",1840,1935,"F"
2179,"Mrs. J.",NULL,"Harcourt-Roe",NULL,NULL,NULL,"F"
2180,"Sara","M.","Hardwich",NULL,NULL,NULL,"F"
2181,"Arthur","Sherburne","Hardy",NULL,1847,1930,"M"
2182,"Adolf",NULL,"Hausrath","George Taylor (pseudonym)",1837,1909,"M"
2183,"Isaac",NULL,"Henderson",NULL,1850,1909,"M"
2184,"Charles",NULL,"Henry",NULL,NULL,NULL,"M"
2185,"J.","R.","Henslowe",NULL,NULL,NULL,"U"
2186,"Lucy","M.","Hill",NULL,NULL,NULL,"F"
2187,"William","Heard","Hillyard",NULL,NULL,NULL,"M"
2188,"Frank",NULL,"Hudson",NULL,NULL,NULL,"M"
2189,"Mary","E.","Hullah",NULL,NULL,NULL,"F"
2190,"Marie",NULL,"Hutcheson","Mallard Herbertson (pseudonym)",NULL,NULL,"F"
2191,"Rev. John",NULL,"Isabell",NULL,1852,1921,"M"
2192,"Helen","Maria Hunt","Jackson",NULL,1830,1885,"F"
2193,"Louis","D'Aguilar","Jackson",NULL,1840,NULL,"M"
2194,"Jane","H.","Jamieson",NULL,NULL,NULL,"F"
2195,"Arthur",NULL,"Kean",NULL,NULL,NULL,"M"
2196,"Elsa","D'Esterre","Keeling","Elizabeth Henrietta Keeling (legal name); Madame D'Esterre (pseudonym)",1857,1935,"F"
2197,"Henry","Francis","Keenan",NULL,1849,1928,"M"
2198,"Alfred","Ernest","Knight",NULL,1863,1934,"M"
2200,"Samuel",NULL,"Laing",NULL,1810,1897,"M"
2201,"Rev. W.","Huberto","Lambart","Huberto (pseudonym)",NULL,NULL,"M"
2202,"George",NULL,"Lambert",NULL,NULL,NULL,"M"
2203,"Leonora","Blanche","Lang","Alleyne (maiden name)",1851,1933,"F"
2204,"Temple",NULL,"Laurence",NULL,NULL,NULL,"U"
2206,"Ernest",NULL,"Legouvé",NULL,1807,1903,"M"
2207,"Eleanor",NULL,"Lloyd",NULL,1844,1919,"F"
2208,"J.","D.","Maginn",NULL,NULL,NULL,"U"
2209,"Arthur","Williams","Marchmont",NULL,1852,1923,"M"
2210,"Mrs. T.","E.","Martin",NULL,NULL,NULL,"F"
2211,"William","Charles","Maughan",NULL,1836,1914,"M"
2212,NULL,NULL,"Moimême",NULL,NULL,NULL,"U"
2213,"Harriett","Ella Ernle","Money",NULL,NULL,NULL,"F"
2214,NULL,NULL,"Nemo me Impune","(pseudonym)",NULL,NULL,"U"
2215,"John","Augusta","O'Shea","The Irish Bohemian (pseudonym)",1839,1905,"M"
2216,"William","Howell","Poole","Owl (pseudonym)",1856,1894,"M"
2217,"Martin",NULL,"Paget",NULL,NULL,NULL,"M"
2218,"Walter",NULL,"Pater",NULL,1839,1894,"M"
2219,NULL,NULL,"Peregrinator",NULL,NULL,NULL,"U"
2220,"Mary","McKinlay","Perks","Watters (maiden name); Mrs. J. Hartley Perks (familiar name)",1849,1937,"F"
2221,"Joseph","Henry","Philpot","Philip Lafargue (pseudonym)",1850,1939,"M"
2222,"Constance","E.","Plumptre","C. E. Plumptre (familiar name)",1848,1929,"F"
2223,"E.","J.","Porter",NULL,NULL,NULL,"U"
2224,"Richard",NULL,"Pryce",NULL,1864,1942,"M"
2225,"J.","F.","Pullan",NULL,NULL,NULL,"U"
2226,"Bessie","Pullen","Burry",NULL,1858,1937,"F"
2227,"Sir Thomas","Wemyss","Reid",NULL,1842,1905,"M"
2228,"Caroline","Alice","Roberts","Lady Elgar (married name)",1848,1920,"F"
2229,"Agnes","Mary Frances","Robinson","Darmesteter (1st married name); Duclaux (2nd married name)",1857,1944,"F"
2230,"Edward","Payson","Roe",NULL,1838,1888,"M"
2231,"Emma","Mary","Ross","Bouton D'Or (pseudonym)",NULL,NULL,"F"
2232,"Joan",NULL,"Saint Leger",NULL,NULL,NULL,"F"
2233,"Ames",NULL,"Savile",NULL,NULL,NULL,"M"
2234,"Hermann","von","Schmid",NULL,1815,1880,"M"
2235,"Olive",NULL,"Schreiner","Ralph Iron (pseudonym)",1855,1920,"F"
2236,"Mary",NULL,"Seamer","Seymour (married name)",NULL,NULL,"F"
2237,"John","Knox","Sherrard",NULL,NULL,NULL,"M"
2238,"Joseph","Henry","Shorthouse",NULL,1834,1903,"M"
2239,"Alfred","Percy","Sinnett",NULL,1840,1921,"M"
2240,"Jane","H.","Spettigue",NULL,1851,1936,"F"
2241,"Jane",NULL,"Stanley",NULL,NULL,NULL,"F"
2242,"John",NULL,"Stapleton",NULL,NULL,NULL,"M"
2244,"Alfred","Thomas","Story",NULL,1841,1934,"M"
2245,"Una","Ashworth","Taylor",NULL,1857,1922,"F"
2246,"Rev. John","Jessop","Teague","Morice Gerard (pseudonym)",1856,1929,"M"
2247,"Mary",NULL,"Thompson",NULL,NULL,NULL,"F"
2248,"Joseph",NULL,"Thomson",NULL,NULL,NULL,"M"
2249,"Maria","Antonietta","Torelli-Viollier","Torriani-Torelli (maiden name); Marchesa Columbi (pseudonym)",1840,1920,"F"
2250,"Henry","Merivale","Trollope",NULL,1846,1926,"M"
2251,"John","Townsend","Trowbridge",NULL,1827,1916,"M"
2252,"Dora",NULL,"Vere",NULL,NULL,NULL,"F"
2253,NULL,NULL,"Heather","(pseudonym)",NULL,NULL,"F"
2254,"T.","P.","W.",NULL,NULL,NULL,"U"
2255,"Frederick","Goulburn","Walpole",NULL,1830,1901,"M"
2256,"Sylvanus",NULL,"Ward",NULL,NULL,NULL,"M"
2257,"Eliza","Francisca","Werry",NULL,1824,1884,"F"
2258,"Mary",NULL,"West",NULL,NULL,NULL,"F"
2259,"Sarah",NULL,"Williams","Sadie (pseudonym)",1837,1868,"F"
2260,"Mrs. Frederick",NULL,"Wilton",NULL,NULL,NULL,"F"
2261,"Ellen","Gertrude","Wolrige","May (married name)",1855,1939,"F"
2262,"Hon. Emily","Anna","Acland","Smith (maiden name); Lady Acland (title); Evelyn Stone (pseudonym)",1859,1942,"F"
2263,"Ellen",NULL,"Allport","Capel Vane (pseudonym)",NULL,NULL,"F"
2264,"Jeffrey",NULL,"Arden",NULL,NULL,NULL,"M"
2265,"M.","E.","Baldwin",NULL,NULL,NULL,"U"
2266,"Emilie","Isabel","Barrington","Wilson (maiden name)",1842,1933,"F"
2267,"Dalrymple","James","Belgrave",NULL,1851,1922,"M"
2268,"Sir Henry","Hesketh Joudou","Bell",NULL,1864,1952,"M"
2269,"Emily",NULL,"Bennett",NULL,NULL,NULL,"F"
2270,"Edward","Frederic","Benson",NULL,1867,1940,"M"
2271,"Mary","Eleanor","Benson",NULL,1863,1890,"F"
2272,"James","Cyprian Camby","Biddle-Cope","Cyprian Cope (pseudonym)",1852,1929,"M"
2273,"Mary","Bowdoin","Bird","Page (maiden name); Neil Christison (pseudonym)",1866,1924,"F"
2274,"Sidney",NULL,"Bolton",NULL,NULL,NULL,"M"
2275,"Mary","Bradford","Whiting",NULL,1864,1935,"F"
2276,"John","Affleck","Bridges",NULL,1833,1924,"M"
2277,"Robert",NULL,"Brown",NULL,NULL,NULL,"M"
2278,"Godfrey",NULL,"Burchett",NULL,NULL,NULL,"M"
2279,"Josephine","Elizabeth","Campbell","Ellis (maiden name); Mrs. Vere Campbell (familiar name)",1860,1921,"F"
2280,"Hobart","Chatfield","Chatfield-Taylor",NULL,1865,1945,"M"
2281,"Wilfrid","Hugh","Chesson",NULL,1870,1952,"M"
2282,"Alfred",NULL,"Clark",NULL,NULL,NULL,"M"
2283,"Joseph",NULL,"Clarke",NULL,NULL,NULL,"M"
2284,"Marian",NULL,"Comyn","Skinner (maiden name)",1861,1938,"F"
2285,"Edward","Herbert","Cooper",NULL,1867,1910,"M"
2286,"Kate","Marion","Cordeux","Daniel Dormer (pseudonym)",1862,1962,"F"
2287,"Lillie",NULL,"Crane",NULL,NULL,NULL,"F"
2288,"Archer","Philip","Crouch",NULL,1858,1934,"M"
2289,"Louisa","A.","Crow",NULL,1827,1895,"F"
2290,"Edith","E.","Cuthell","Foster (maiden name)",1853,1929,"F"
2291,"Noel",NULL,"Dene",NULL,NULL,NULL,"U"
2292,"Henry","E.","Dennehy","Cyril (pseudonym)",1820,1902,"M"
2293,"Isabel",NULL,"Don",NULL,NULL,NULL,"F"
2294,"Sara","Jeanette","Duncan","Cotes (married name); V. Cecil Cotes (pseudonym)",1861,1922,"F"
2295,"Cecil",NULL,"Dunstan",NULL,NULL,NULL,"U"
2296,"Meg",NULL,"Dyan","(pseudonym?)",NULL,NULL,"F"
2297,"Margaret","Sutherland","Edwards","Watson (maiden name); Mrs. Henry Sutherland Edwards (familiar name)",1841,1937,"F"
2298,"Frederic","William","Farrar",NULL,1831,1903,"M"
2299,"Francis",NULL,"Francis","(the younger)",1853,1928,"M"
2300,"Augusta","Zelia","Fraser","Webb (maiden name); Alice Spinner (pseudonym)",1868,1925,"F"
2301,"Ina",NULL,"Garvey","Thomasina Ann Garvey (legal name)",1856,1947,"F"
2302,"Mary",NULL,"Gaunt","Miller (married name)",1861,1942,"F"
2303,"Emily","Jane","Gerard","E.D. Gerard (pseudonym); de Laszowski (married name)",1849,1905,"F"
2304,"Agnes",NULL,"Giberne",NULL,1845,1939,"F"
2305,"Amy","Mary","Grange",NULL,NULL,NULL,"F"
2306,"Guy",NULL,"Gravenhil",NULL,NULL,NULL,"M"
2307,"Andrew","Charles Parker","Haggard",NULL,1854,1923,"M"
2308,"Gawin","William Rowan","Hamilton",NULL,1844,1930,"M"
2309,"Alfred",NULL,"Harcourt",NULL,NULL,NULL,"M"
2310,"Edith","Bagot","Harte","Newall (maiden name)",1855,1943,"F"
2311,"Bessie",NULL,"Hatton",NULL,1868,NULL,"F"
2312,"Joseph","Converse","Heywood",NULL,1834,1900,"M"
2313,"Annie","E.","Holdsworth","Eliza Ann Holdsworth (maiden name); Lee-Hamilton (married name); Max Beresford (pseudonym)",1860,1917,"F"
2314,"Henry",NULL,"Holt",NULL,NULL,NULL,"M"
2315,"Anthony",NULL,"Hope","(pseudonym); Sir Anthony Hope Hawkins (legal name)",1863,1933,"M"
2316,"Noel",NULL,"Hope",NULL,NULL,NULL,"M"
2317,"Kate","Hope","Huntly",NULL,NULL,NULL,"F"
2318,"Edith",NULL,"Johnstone",NULL,1866,1902,"F"
2319,"F.",NULL,"Keruth","Frank Harkut (pseudonym)",NULL,NULL,"U"
2321,"Alfred","Henry","Lambton","A.H. Lambton (familiar name)",1844,1894,"M"
2322,"M.","E.","Le Clerc",NULL,NULL,NULL,"F"
2323,"Frederick",NULL,"Leal",NULL,NULL,NULL,"M"
2324,"Ella","Napier","Lefroy","E.N. Leigh Fry (pseudonym); Hastie (maiden name)",1854,1919,"F"
2325,"M.","L.","Lord","Sydney Christian (pseudonym)",NULL,NULL,"U"
2326,"Avery",NULL,"Macalpine",NULL,NULL,NULL,"U"
2327,"Jeffery","Charles","Marston","Jeffrey C. Jeffrey (pseudonym)",NULL,NULL,"M"
2328,"Emily",NULL,"Martin",NULL,NULL,NULL,"F"
2330,"A.","M.","Monro",NULL,NULL,NULL,"U"
2331,"William",NULL,"Morris",NULL,1834,1896,"M"
2332,"Henry",NULL,"Murray",NULL,1859,1937,"M"
2333,"Elizabeth",NULL,"Neal",NULL,NULL,NULL,"F"
2334,"Jessie","L.","Nicholson",NULL,NULL,NULL,"U"
2335,"Alice",NULL,"O'Brien",NULL,NULL,NULL,"F"
2336,"Count Joseph",NULL,"Orsi",NULL,1808,1899,"M"
2337,"Sir Gilbert",NULL,"Parker",NULL,1860,1932,"M"
2338,"Emily","Morse","Symonds","George Paston (pseudonym)",1860,1936,"F"
2339,"Arthur",NULL,"Paterson",NULL,1862,1928,"M"
2340,"Joseph","Henry","Pearce",NULL,1856,1909,"M"
2341,"Richard",NULL,"Penderel","(pseudonym)",NULL,NULL,"U"
2342,"Fanny","Emily","Penny","Farr (maiden name)",1847,1939,"F"
2343,"Lily",NULL,"Perks",NULL,NULL,NULL,"F"
2344,"Alice",NULL,"Perrin","Robinson (maiden name)",1867,1934,"F"
2345,"Ellen","Frances","Pinsent","Parker (maiden name); Dame (title)",1866,1949,"F"
2346,"Daisy","Hugh","Pryce","(pseudonym); Margaret Jennette Pryce (legal name)",1862,1921,"F"
2347,"Albert",NULL,"Pulitzer",NULL,1851,1909,"M"
2348,"Walter",NULL,"Raymond","Tom Cobbleigh (pseudonym)",1852,1930,"M"
2349,"Amelie","Louise","Rives","Chanler (first married name); Troubetzkoy (second married name)",1863,1945,"F"
2350,"Morley",NULL,"Roberts",NULL,1857,1942,"M"
2351,"Sir Randal","Howland","Roberts","Light Cast (pseudonym); The Forester (pseudonym)",1837,1899,"M"
2352,"Edith",NULL,"Rochfort",NULL,NULL,NULL,"F"
2353,"William","Hale","White","Mark Rutherford (pseudonym)",1831,1913,"M"
2354,"Reginald","Ernest","Salwey",NULL,1852,1937,"M"
2355,"Rev. George","Alexander","Selbie","Esme Hope (pseudonym)",1858,1935,"M"
2356,"Angelica","Mary","Selby","Bruce (married name)",1860,1917,"F"
2357,"T.","S.","Sharowood",NULL,NULL,NULL,"U"
2358,"Gilbert",NULL,"Sheldon","James Colwall (pseudonym)",1870,1931,"M"
2359,"Oswald","John","Simon",NULL,1855,1931,"M"
2360,"Sergius",NULL,"Stepniak","Sergey Stepnyak-Kravchinsky (legal)",1851,1895,"M"
2361,"Myra",NULL,"Swan",NULL,NULL,NULL,"F"
2362,"Thomas",NULL,"Terrell",NULL,1852,1928,"M"
2363,"Lily","Marchesa","Theodoli","Conrad (maiden name)",1850,1908,"F"
2364,"James",NULL,"Thirsk",NULL,NULL,NULL,"M"
2365,"Faber",NULL,"Vance",NULL,NULL,NULL,"U"
2366,"Albert","Dresden","Vandam",NULL,1843,1903,"M"
2367,"Judith",NULL,"Vandeleur",NULL,NULL,NULL,"F"
2368,"Giovanni",NULL,"Verga",NULL,1840,1922,"M"
2369,"Lewis",NULL,"Wallace",NULL,1827,1905,"M"
2370,"Mrs.",NULL,"Worthey",NULL,NULL,NULL,"F"
2371,"Thomas",NULL,"Wright",NULL,1859,1936,"M"
2372,"Louis",NULL,"Zangwill","Z.Z. (pseudonym)",1869,1938,"M"
2373,"Edward","Robert Lytton","Bulwer-Lytton","Owen Meredith (pseudonym); 1st Earl of Lytton (title)",1831,1891,"M"
2374,NULL,NULL,"A Lady","(pseudonym)",NULL,NULL,"U"
2375,"Charles","Warren","Adams","Charles Felix (pseudonym)",1833,1903,"M"
2376,"Francis","Colburn","Adams","Justia, a Knownothing (pseudonym)",NULL,NULL,"M"
2377,"John","Yonge","Akerman","Paul Pindar (pseudonym); Ackerman (alternate name)",1806,1873,"M"
2378,"Charles","Cuyler","Anderson",NULL,1820,1874,"M"
2379,NULL,NULL,"Arami",NULL,NULL,NULL,"U"
2380,"William","Delafield","Arnold","Punjabee (pseudonym)",1828,1859,"M"
2381,"Caroline","Harriett","Banister",NULL,NULL,NULL,"F"
2382,"Ellen",NULL,"Barlee","L.N. (pseudonym)",NULL,NULL,"F"
2383,"Louisa","Mary","Barwell","Bacon (maiden name)",1800,1885,"F"
2384,NULL,NULL,"Beasley",NULL,NULL,NULL,"U"
2385,"Henrietta",NULL,"Beaufort",NULL,1778,1865,"F"
2386,"J.","T.","Benett",NULL,NULL,NULL,"U"
2388,"George","John","Bennett",NULL,NULL,NULL,"M"
2389,"Philipp","W. G. A.","Blumenhagen","Wilhelm Blumnhagen (familiar name)",1781,1839,"M"
2390,"James",NULL,"Boaden",NULL,1762,1839,"M"
2391,"Mary",NULL,"Boddington","Comerford (maiden name)",1776,1840,"F"
2392,"Mrs. Ph.","Solms","Boosey",NULL,NULL,NULL,"F"
2393,"Arthur","Stanley","Bride",NULL,1804,1867,"M"
2394,"John",NULL,"Dickinson","Jeremiah Briefless (pseudonym)",1782,1869,"M"
2395,"Robert","Barnabas","Brough",NULL,1828,1860,"M"
2396,"John","Delavau","Bryant",NULL,1811,1877,"M"
2397,NULL,NULL,"BTAO Confessions of a Hypochondriac",NULL,NULL,NULL,"U"
2399,NULL,NULL,"BTAO Magdalen Stafford",NULL,NULL,NULL,"U"
2401,"Lady Rachel","Evelyn","Butler","Russell (maiden name)",1826,1898,"F"
2402,"E.","E.","C.",NULL,NULL,NULL,"U"
2403,"H.","R.","C.",NULL,NULL,NULL,"U"
2404,"W.","W.","Cairnes",NULL,NULL,NULL,"U"
2405,"G.","Charlton","Carew",NULL,NULL,NULL,"U"
2406,"Annie","Emma","Challice","Armstrong (maiden name)",1821,1875,"F"
2407,"Charlotte",NULL,"Chanter","Kingsley (maiden name)",1828,1882,"F"
2408,"Charles","Mitchell","Charles",NULL,1826,1856,"M"
2409,NULL,NULL,"Chief of Clandonchadh of Mar",NULL,NULL,NULL,"U"
2410,"Ellen","Louise","Clacy","Sturmer (maiden name); Cycla (pseudonym)",1830,1901,"F"
2411,"Augustus",NULL,"Collingridge",NULL,NULL,NULL,"M"
2412,"William","Lucas","Collins",NULL,1815,1887,"M"
2413,"Alice",NULL,"Comyn",NULL,NULL,NULL,"F"
2414,"Henry",NULL,"Cooke",NULL,NULL,NULL,"M"
2415,"Thomas",NULL,"Cooper","Adam Hornbook (pseudonym)",1805,1892,"M"
2416,"Miss",NULL,"Cornish",NULL,NULL,NULL,"F"
2417,"Caroline","Frances","Cornwallis",NULL,1786,1858,"F"
2418,"Miss",NULL,"Coulton",NULL,NULL,NULL,"F"
2419,"Charlotte","Selina","Cox","Bompas (married name)",1830,1917,"F"
2420,"Kate",NULL,"Crichton",NULL,NULL,NULL,"F"
2421,"Eyre","Evans","Crowe",NULL,1798,1868,"M"
2422,"John","Swete","Cummins",NULL,1811,1862,"M"
2424,"Stephanie","Felicite","De Genlis",NULL,1746,1830,"F"
2425,"Armand","Francois Leon","De Wailly",NULL,1804,1863,"M"
2426,"Charles","Emmanuel","Didier",NULL,1805,1864,"M"
2427,"Elizabeth","Ann","Dormer","Tichborne (maiden name); Lady Dormer",1807,1883,"F"
2428,"Alexander",NULL,"Dumas (pere)",NULL,1802,1870,"M"
2429,"Donald","Mackenzie","Dunlop",NULL,1807,1875,"M"
2430,"Frederick","N.","Dyer",NULL,1822,1900,"M"
2431,"M.",NULL,"E.",NULL,NULL,NULL,"U"
2432,"Hon. Emily",NULL,"Eden",NULL,1797,1869,"F"
2433,"Charles","F.","Ellerman",NULL,NULL,NULL,"M"
2434,"Henrietta","Louisa","Farrer","Lear (married name)",1824,1896,"F"
2435,"Isabella","Eleanor","Aylmer","Darling (maiden name); I. D. Fenton (pseudonym)",1840,1908,"F"
2436,"Ludwig","August von","Frankl",NULL,1810,1894,"M"
2437,"Robert","Dwarris","Gibney","Dwarris (later)",1826,1906,"M"
2438,"Charles","Bernard","Gibson",NULL,1808,1885,"M"
2439,"Herbert",NULL,"Glyn","(pseudonym); Edwin Pettitt (legal)",NULL,NULL,"M"
2440,"A.","M.","Goodrich",NULL,NULL,NULL,"U"
2441,"Frederica",NULL,"Graham",NULL,NULL,NULL,"F"
2442,"Thomas",NULL,"Greenhalgh",NULL,NULL,NULL,"M"
2443,"Sarah","D.","Greer","Strangman (maiden name)",1806,1891,"F"
2444,"Herbert",NULL,"Grey",NULL,NULL,NULL,"M"
2445,"Henrietta",NULL,"Guise","Rivett-Carnac (maiden name); Mrs. Francis Guise (familiar name)",1821,1897,"F"
2446,"Josepha","Heath","Gulston","Talbot Gwynne (pseudonym)",1811,1859,"F"
2447,"Thomas","Chandler","Haliburton",NULL,1796,1865,"M"
2448,"Thomas",NULL,"Hall",NULL,NULL,NULL,"M"
2449,"David",NULL,"Hannay",NULL,1794,1864,"M"
2450,"Elizabeth",NULL,"Hardy",NULL,1786,1854,"F"
2451,"Martha","de","Havilland",NULL,NULL,NULL,"F"
2452,"Mrs. Edmund",NULL,"Heathcote",NULL,NULL,NULL,"F"
2453,"Osborn","W. Trenery","Heighway",NULL,NULL,NULL,"M"
2454,"Col. John",NULL,"Henry",NULL,NULL,NULL,"M"
2455,"Caroline","Lee","Hentz","Whiting (maiden name)",1800,1856,"F"
2456,"Frances","Georgiana","Herbert",NULL,NULL,NULL,"F"
2457,"William","Mullinger","Higgins",NULL,1808,1882,"M"
2458,"Mrs. M.","J. H.","Hollings",NULL,NULL,NULL,"F"
2459,"Anna","Maria","Hopton",NULL,NULL,NULL,"F"
2460,"Richard","Hengist","Horne",NULL,1802,1884,"M"
2461,"Charles","F.","Howard",NULL,NULL,NULL,"M"
2462,"Lina",NULL,"Howe","Hartopp (married name)",1835,1893,"F"
2463,"Mary","Catherine","Hume","Rothery (married name)",1824,1885,"F"
2464,"Sir Henry","Veel","Huntley",NULL,1795,1864,"M"
2465,"William",NULL,"Hurton",NULL,1825,1862,"M"
2466,"Philip",NULL,"Ireton",NULL,NULL,NULL,"M"
2467,"John","Treat","Irving",NULL,1812,1906,"M"
2468,"Arthur","Stanley","Jackson",NULL,NULL,1892,"M"
2469,"Douglas","William","Jerrold",NULL,1803,1857,"M"
2470,"Ernest","Charles","Jones",NULL,1819,1868,"M"
2471,"Edwin",NULL,"Keene",NULL,1826,1857,"M"
2472,"Mary","Ann","Kelty",NULL,1789,1873,"F"
2473,"Jane",NULL,"Kennedy",NULL,NULL,NULL,"F"
2474,"William",NULL,"Kenrick",NULL,NULL,NULL,"M"
2475,"Caroline","Matilde","Kirkland","Stansbury (maiden name)",1801,1864,"F"
2476,"Sofia","M. von","Knorring",NULL,1797,1848,"F"
2477,"Edward",NULL,"Lakeby",NULL,NULL,NULL,"M"
2478,"Edward","Wilson","Landor",NULL,1811,1878,"M"
2479,"Robert","Eyres","Landor",NULL,1781,1869,"M"
2480,"Walter","Savage","Landor",NULL,1775,1864,"M"
2481,"L.","S.","Lavenu",NULL,NULL,NULL,"U"
2482,"Caroline","Woolmer","Leakey","Oliné Keese (pseudonym)",1827,1881,"F"
2483,"Edward","Aldam","Leatham",NULL,1828,1900,"M"
2484,"William","Henry","Leatham",NULL,1815,1889,"M"
2485,"Mary",NULL,"Lejeune",NULL,NULL,NULL,"F"
2486,"Sir Richard","George Augustus","Levinge",NULL,1811,1884,"M"
2487,"Mary",NULL,"Linwood",NULL,NULL,NULL,"F"
2488,"Charles",NULL,"Lister",NULL,NULL,NULL,"M"
2489,"Captain",NULL,"Lovesy",NULL,NULL,NULL,"U"
2490,"Gorges",NULL,"Lowther",NULL,1769,1854,"M"
2491,"Max",NULL,"Lyle","(pseudonym); Anna Maria Yule (legal name); White (maiden name)",NULL,1875,"F"
2492,"Hon. Mrs.",NULL,"Macdonald",NULL,NULL,NULL,"F"
2493,"Charles",NULL,"Macfarlane",NULL,1799,1858,"M"
2494,"Susan","Swain","Madders","Hall (maiden name?)",1823,1885,"F"
2495,"Moses",NULL,"Margoliouth",NULL,1815,1881,"M"
2496,"Miss",NULL,"Masterman",NULL,NULL,NULL,"F"
2497,"Johann","Wilhelm","Meinhold",NULL,1797,1851,"M"
2498,"Harriet","Elizabeth","Mozley","Newman (maiden name)",1803,1852,"F"
2499,"Marie",NULL,"Nathusius","Scheele (maiden name)",1817,1857,"F"
2500,NULL,NULL,"Old Spinster",NULL,NULL,NULL,"U"
2501,"Octavia",NULL,"Oliphant",NULL,NULL,NULL,"F"
2502,"E.","M.","P.",NULL,NULL,NULL,"U"
2503,"Barbarina","Charlotte","Grey","Sullivan (maiden name); Lady Grey (married name)",1824,1902,"F"
2504,"Henry","Meredith","Parker",NULL,1795,1863,"M"
2505,"G.","P.","Payne",NULL,NULL,NULL,"U"
2506,"Charles",NULL,"Peake","Blue Jacket (pseudonym)",1793,1847,"M"
2507,"Eliza",NULL,"Peake",NULL,NULL,NULL,"F"
2508,"Mrs. Augustus",NULL,"Peel",NULL,NULL,NULL,"F"
2509,"Herbert","Greville","Pelham","(pseudonym?)",NULL,NULL,"M"
2510,"Lady Charlotte","Maria","Pepys",NULL,1822,1889,"F"
2511,"Michel","Maxwell","Philip",NULL,1829,1888,"M"
2512,"Caroline","Gifford","Phillipson","Lethbridge (maiden name)",1823,1893,"F"
2513,"Edmund",NULL,"Phipps",NULL,1808,1857,"M"
2514,"Frances","West Atherton","Pike","Atherton (maiden name)",1819,NULL,"F"
2515,"Ferenc",NULL,"Pulszky",NULL,1814,1897,"M"
2516,"Harriet",NULL,"Raikes",NULL,1809,1890,"F"
2517,"Francis","John Harrison","Rankin",NULL,1805,1847,"M"
2518,"Hannah","Mary","Rathbone","Reynolds (maiden name)",1798,1878,"F"
2519,"Angus","Bethune","Reach",NULL,1821,1856,"M"
2520,"Frederic","Mansel","Reynolds",NULL,1800,1850,"M"
2521,"Jean","Paul Friedrich","Richter",NULL,1763,1825,"M"
2522,"Garth",NULL,"Rivers",NULL,NULL,NULL,"U"
2523,"Ann",NULL,"Rolfe","Button (maiden name); Plumb (first married name)",1789,1850,"F"
2524,"William","A.","Ross",NULL,NULL,NULL,"M"
2525,"James","Malcolm","Rymer","Malcolm J. Errym (pseudonym); Malcolm J. Merry (pseudonym)",1814,1884,"M"
2526,"Margaret",NULL,"Sandbach","Roscoe (maiden name)",1812,1852,"F"
2527,"A.","O.","Saxon","(pseudonym)",NULL,NULL,"U"
2528,"Michael",NULL,"Scott",NULL,1789,1835,"M"
2529,"Johannes",NULL,"Scotus","(pseudonym)",NULL,NULL,"U"
2530,"Lt. Col. Henry",NULL,"Senior",NULL,1794,1861,"M"
2531,"Elizabeth","Missing","Sewell",NULL,1815,1906,"F"
2532,"William",NULL,"Sewell",NULL,1804,1874,"M"
2533,"Ernest","Richard","Seymour",NULL,1823,1864,"M"
2534,"Joseph","Moyle","Sherer","Captain (title)",NULL,NULL,"M"
2535,"Reginald","Neale","Shutte","Reverend (title)",1829,1892,"M"
2536,"George",NULL,"Simpson","Cantab (pseudonym)",NULL,NULL,"M"
2537,"Joseph",NULL,"Sortain","Reverend (title)",1809,1860,"M"
2538,"Miles","Thomas","Stapleton","8th Baron Beaumont (title)",1805,1854,"M"
2539,"Sir George",NULL,"Stephen",NULL,1794,1879,"M"
2540,"Charles","Edward","Stewart","(pseudonym)",NULL,NULL,"U"
2541,"Harriet","Beecher","Stowe","Beecher (maiden name)",1811,1896,"F"
2542,"Julian",NULL,"Strickland",NULL,NULL,NULL,"F"
2543,"Marianne",NULL,"Talbot",NULL,NULL,NULL,"F"
2544,"Harriet","Diana","Thomson","Calvert (maiden name)",1811,1896,"F"
2545,"Julia","Augusta","Tilt",NULL,1817,1871,"F"
2546,"John","Montmorency","Tucker","Colonel (title)",1780,1852,"M"
2547,"Martin","Farquhar","Tupper",NULL,1810,1889,"M"
2548,"Thomas","Henry","Usborne",NULL,1810,1869,"M"
2549,"Owen",NULL,"Varra","(pseudonym?)",NULL,NULL,"U"
2550,"E.","J.","W.",NULL,NULL,NULL,"U"
2552,"Robert","Francis","Walrond",NULL,NULL,NULL,"M"
2554,"William",NULL,"Ware",NULL,1797,1852,"M"
2555,"Susan","Bogert","Warner",NULL,1819,1885,"F"
2557,"Elizabeth",NULL,"Whately","Pope (maiden name)",NULL,1860,"F"
2558,"Sarah","R.","Whitehead","Robertson (maiden name)",1817,1875,"F"
2559,"Edward","Michael","Whitty",NULL,1827,1860,"M"
2560,"Orlando","Williams","Wight",NULL,1824,1888,"M"
2561,"Frances","Maria","Wilbraham",NULL,1816,1905,"F"
2562,"Thomas","Henry","Wilkins",NULL,NULL,NULL,"M"
2563,"Jane","Louisa","Willyams",NULL,1786,1878,"F"
2564,"John","Richard de Capel","Wise",NULL,1831,1890,"M"
2565,"Henry","Gustavus Ainslie","Young",NULL,1830,NULL,"M"
2566,"William",NULL,"Russell","Waters (pseudonym); Lt. Robert Warneford, R.N. (pseudonym)",1805,1876,"M"
2567,"William",NULL,"Maginn","Morgan O'Doherty (pseudonym)",1793,1842,"M"
2569,"Lady",NULL,"Scott","Caroline Lucy Douglas (maiden name)",1784,1857,"F"
2570,"William","Alfred","Gibb",NULL,1819,1900,"M"
2571,"Thomas",NULL,"Crosbie",NULL,1821,1899,"M"
2572,"Catherine","Isabella","Osborne",NULL,1817,1880,"F"
2573,"Louise","Frances","Field","Story (maiden name); Mrs. E. M. Field (married name)",1856,1940,"F"
2574,"Florence","Fenwick","Miller",NULL,1854,1935,"F"
2575,"Edward","Ralph","Blackett",NULL,1835,1893,"M"
2576,"Mabel","Mary Holland","Grave","Thomas (maiden name)",1861,1929,"F"
2577,"William","Patrick","Wilkie",NULL,1829,1872,"M"
2578,"Rev. Robert",NULL,"Lamb","A Manchester Man (pseudonym)",1812,1872,"M"
2579,"Emma","Hosken","Woodward","Hosken (maiden name)",1845,1884,"F"
2580,"Miss",NULL,"Lacey",NULL,NULL,NULL,"F"
2581,"Gertrude",NULL,"Fenton","Annie Maria Gertrude Thomas (maiden name)",1843,1884,"F"
2582,"Emma",NULL,"Rhodes",NULL,NULL,NULL,"F"
2583,"Charles","James","Shearer",NULL,1849,NULL,"M"
2584,NULL,NULL,"BTAO My Lady",NULL,NULL,NULL,"U"
2585,"Emma","Willsher","Atkinson",NULL,1826,1900,"F"
2586,"Anna","Maria","Grey","A.M. Grey (familiar name); Baynes (married name)",1823,1888,"F"
2587,"Maria",NULL,"Grey","Shirreff (maiden name); Hon. Mrs. Grey (familiar name)",1782,1857,"F"
2588,"Maria","Georgina","Grey","Shirreff (maiden name); Mrs. William Grey (married name)",1816,1906,"F"
2589,"Emily","Jane","Brontë","Ellis Bell (pseudonym)",1818,1848,"F"
2590,NULL,NULL,"BTAO The Miser's Secret",NULL,NULL,NULL,"U"
2591,"Ella","Hepworth","Dixon","Margaret Wynman (pseudonym)",1855,1932,"F"
2592,"Cecilia","Frances","Tilley","Trollope (maiden name)",1816,1849,"F"
2593,"Frederick","Vernon","White","F. V. White (familiar name)",1851,1932,"M"
2594,"William","Lee","Rees",NULL,1836,1912,"M"
2595,"James",NULL,"Runciman",NULL,1852,1891,"M"
2596,NULL,NULL,"Puck",NULL,NULL,NULL,"U"
2597,"Joseph",NULL,"Conrad","Jósef Teodor Konrad Korzeniowski (legal name)",1857,1924,"M"
2598,"Robert","Louis","Stevenson","Capt. George North (pseudonym)",1850,1894,"M"
2599,"M.","P.","Shiel","Matthew Phipps Shiel (legal name)",1865,1947,"M"
2600,"Anne","Isabella","Ritchie","Thackeray (maiden name); Lady Richmond Ritchie (title)",1837,1919,"F"
2601,"S.","R.","Crockett","Samuel Rutherford Crockett (legal name)",1859,1914,"M"
2602,"James",NULL,"Grant",NULL,1802,1879,"M"
2603,"James","Gregor","Grant",NULL,NULL,1875,"M"
2604,"George",NULL,"Egerton","(pseudonym); Mary Chavelita Dunne (legal name); Higginson (first married name); Clairmonte (second married name); Bright (third married name)",1859,1945,"F"
2605,"Bram",NULL,"Stoker","Abraham Stoker (legal name)",1847,1912,"M"
2606,"Annie","S.","Swan","David Lyall (pseudonym); Burnett-Smith (married name)",1859,1943,"F"
2607,"Mary","Lovett","Cameron",NULL,1848,1930,"F"
2608,"Florence",NULL,"Farr","Emery (married)",1860,1917,"F"
2609,"Fyodor",NULL,"Dostoyevsky",NULL,1821,1881,"M"
2610,"Francis","William Lauderdale","Adams","Agnes Farrell (pseudonym)",1862,1893,"M"
2611,"Arthur",NULL,"Machen","Arthur Llewelyn Jones Machen (legal name)",1863,1947,"M"
2612,"Henry","Dawson","Lowry",NULL,1869,1906,"M"
2613,"Henry","Crocker Marriott","Watson",NULL,1835,1901,"M"
2614,"Ella",NULL,"D'Arcy",NULL,1851,1937,"F"
2615,"Evelyn",NULL,"Sharp",NULL,1869,1955,"F"
2616,"Gertrude",NULL,"Dix","Nicol (married name)",1867,1950,"F"
2617,"Stanley","Victor","Makower","V (pseudonym)",1872,1911,"M"
2618,"Netta",NULL,"Syrett","Janet Syrett (legal name)",1865,1943,"F"
2619,"Annie","Sophie","Cory","Victoria Cross (pseudonym)",1868,1952,"F"
2620,"Edith",NULL,"Nesbit","E. Nesbit (familiar name); Fabian Bland (pseudonym); Bland (first married name); Tucker (married name)",1858,1924,"F"
2621,"Henry","Caldwell","Lipsett",NULL,1868,1913,"M"
2622,"Marie","Clothilde","Balfour",NULL,1862,1931,"F"
2623,"Mabel","E.","Wotton","Mabel Elizabeth Emily Wotton (legal name)",1863,1927,"F"
2624,"Claud",NULL,"Nicholson",NULL,NULL,NULL,"U"
2625,"Allan","Noble","Monkhouse",NULL,1858,1936,"M"
2626,"Alec","John","Dawson","Major Dawson (familiar name); Howard Kerr (pseudonym)",1872,1952,"M"
2627,"Mary","Elizabeth","Hawker","Lanoe Falconer (pseudonym)",1848,1908,"F"
2628,"Magdalen","Harriet Mary","Capes","Magdalen Brooke (pseudonym); M. Harriet M. Capes (familiar name)",1843,1927,"F"
2629,"Anne",NULL,"Crawford","Von Degen (pseudonym); Baroness von Rabe (married name)",1846,1912,"F"
2630,"Georgios",NULL,"Drosines","[Greek characters] (pseudonym)",1859,1951,"M"
2631,"Ignaty","Nikolayevich","Potapenko","[Cyrillic characters] (pseudonym)",1856,1929,"M"
2632,"John","Oliver","Hobbes","(pseudonym); Pearl Mary Teresa Craigie (legal name); Richards (maiden name)",1867,1906,"F"
2633,"William","Butler","Yeats","Ganconagh (pseudonym)",1865,1939,"M"
2634,"Katharine","Elizabeth","De Mattos","Stevenson (maiden name); Theodor Hertz-Garten (pseudonym)",1851,1939,"F"
2635,"Ilse",NULL,"Frapan","(pseudonym); Ilse Elise Therese Levien (legal name)",1849,1908,"F"
2636,"Vesta","S.","Simmons","V. Schallenberger (pseudonym); Schallenberger (maiden name)",1862,NULL,"F"
2637,"Vladimir",NULL,"Korolenko","[Cyrillic characters] (pseudonym)",1853,1921,"M"
2638,"Frank","Pope","Humphrey","(pseudonym)",NULL,NULL,"F"
2639,"Jeanne",NULL,"Schultz","Philippe Saint-Hilaire (pseudonym)",1860,1910,"F"
2640,"Guy",NULL,"Boothby",NULL,1867,1905,"M"
2641,"Holger",NULL,"Drachmann",NULL,1846,1908,"M"
2642,"Juhani",NULL,"Aho","(pseudonym); Johannes Brofeldt (legal name)",1861,1921,"M"
2643,"Marie","Ebner von","Eschenbach","Baroness (title)",1830,1916,"F"
2644,"Oswald",NULL,"Sickert","Oswald Valentine (pseudonym)",1871,1923,"M"
2645,"Anna",NULL,"Catharina","(pseudonym); Lillie Rebek (legal name?)",NULL,NULL,"F"
2646,"V.",NULL,"Mikoulitch","(pseudonym); Lidiya Ivanovna Veselitskaya (legal name)",1857,1936,"F"
2647,"Jane",NULL,"Nelson","(pseudonym); Gertrude Smith (legal name); Nelson (maiden name)",1860,1917,"F"
2648,"Charlotte",NULL,"Stewart","Allan McAulay (pseudonym); Two (pseudonym)",1863,NULL,"F"
2649,"Charles","Welsh","Mason","Mr. M. (pseudonym); Julian Croskey (pseudonym)",1866,1951,"M"
2650,"Brian",NULL,"Rosegarth","(pseudonym); W. Hepworth (legal name?)",NULL,NULL,"U"
2651,NULL,NULL,"Rosemary","(pseudonym)",NULL,NULL,"U"
2652,"Helen","A.","Macdonnell","C.E. Francis (pseudonym)",NULL,NULL,"F"
2653,"Ellinor",NULL,"Meirion","(pseudonym); Miss V. Erima (legal name?)",NULL,NULL,"F"
2654,"Alice","Dew","Smith","Sarnia (pseudonym); Autolycus (pseudonym); Lloyd (maiden name)",1859,1949,"F"
2655,"Joseph",NULL,"Wilton","(pseudonym)",NULL,NULL,"U"
2656,"Arthur","Thomas","Quiller-Couch","Q (pseudonym); Ben Bolt (pseudonym)",1863,1944,"M"
2657,"Abbie",NULL,"Hargrave","L. Parry Truscott (pseudonym); Mrs. Basil Hargrave (familiar name)",1871,1936,"F"
2658,"Phyllis","Valentina","Hawtrey","Valentine Caryl (pseudonym)",1877,1953,"F"
2659,"H.","G.","Wells","Herbert George Wells (legal name)",1866,1946,"M"
2660,"Mary","Crawford","Fraser","Crawford (maiden name); Mrs. Hugh Fraser (familiar name)",1851,1922,"F"
2661,"Jessie","Ellen","Cadell","Nash (maiden name)",1844,1884,"F"
2662,"Thomas",NULL,"Greer",NULL,NULL,1895,"M"
2663,"Albert",NULL,"Kinross",NULL,1870,1929,"M"
2664,"William","Charles","Scully","W.C. Scully (familiar name)",1855,1943,"M"
2665,"G.","A.","Grant-Forbes",NULL,NULL,NULL,"U"
2666,"George","William Thomson","Omond","G.W.T. Omond (familiar name)",1846,1929,"M"
2667,"Constance","Cary","Harrison","Mrs. Burton Harrison (familiar name); Refugitta (pseudonym)",1843,1920,"F"
2668,"Louis",NULL,"Becke","George Lewis Becke (legal name)",1855,1913,"M"
2669,"Cosmo",NULL,"Hamilton","Henry Charles Hamilton Gibbs (legal name)",1870,1942,"M"
2670,"Amy",NULL,"Levy",NULL,1861,1889,"F"
2671,"Richard",NULL,"Marsh","(pseudonym); Richard Bernard Heldmann (legal name)",1857,1915,"M"
2672,"Arthur",NULL,"Morrison",NULL,1863,1945,"M"
2673,"W.","Somerset","Maugham","William Somerset Maugham (legal name)",1874,1965,"M"
2674,"Prince Joseph",NULL,"Lubomirski",NULL,1839,1911,"M"
2675,"Arabella",NULL,"Kenealy",NULL,1859,1938,"F"
2676,"Ernest","William","Hornung","E.W. Hornung (familiar name)",1866,1921,"M"
2677,"Hesketh",NULL,"Hesketh-Prichard","E. and H. Heron (pseudonym)",1876,1922,"M"
2678,"Ian",NULL,"Maclaren","(pseudonym); John Watson (legal name)",1850,1907,"M"
2679,"Rudyard",NULL,"Kipling",NULL,1865,1936,"M"
2680,"Oscar",NULL,"Wilde","Oscar Fingal O'Flahertie Wills Wilde (legal name)",1854,1900,"M"
2681,"Stephen","Mannington","Caffyn",NULL,1851,1896,"M"
2682,"Julia",NULL,"Frankau","Davis (maiden name); Frank Danby (pseudonym)",1859,1916,"F"
2683,"Ménie","Muriel","Dowie","Norman (married name); Fitzgerald (married name)",1867,1945,"F"
2684,"Samuel",NULL,"Butler",NULL,1835,1902,"M"
2685,"Mary","Woolley Gibbings","Cotton","Gibbings (maiden name); Viscountess Combermere (title)",1799,1889,"F"
2686,"Robert",NULL,"Barr","Luke Sharp (pseudonym); Cottrel Hoe (pseudonym)",1850,1912,"M"
2687,"Coulson",NULL,"Kernahan",NULL,1858,1943,"M"
2688,"William","Wymark","Jacobs","W.W. Jacobs (familiar name)",1863,1943,"M"
2689,"Max",NULL,"Pemberton","Sir Max Pemberton (title)",1863,1950,"M"
2690,"Winston",NULL,"Churchill","Sir Winston Leonard Spencer Churchill (legal name)",1874,1965,"M"
2691,"Andrew",NULL,"Lang","A. Huge Longway (pseudonym)",1844,1912,"M"
2692,"A.","E. W.","Mason","Arthur Edward Woodley Mason (legal name)",1865,1948,"M"
2693,"Annie","Jane","Harvey","Andrée Hope (pseudonym); Tennant (maiden name)",1825,1898,"F"
2694,"Sir Edward","James","Reed",NULL,1830,1906,"M"
2695,"Alfred","J.","Cohen","Alan Dale (pseudonym)",1861,1928,"M"
2696,"Rosa",NULL,"Lewis","Dunn (maiden name); Mrs. L. L. Lewis (familiar name)",1840,NULL,"F"
2697,"Edward",NULL,"Rose",NULL,1849,1904,"M"
2698,"Matthew",NULL,"Strong","(pseudonym)",NULL,NULL,"U"
2699,"Gertrude",NULL,"Warden","(pseudonym); Gertrude Isabel Price (maiden name); Jones (married name); Devot (married name)",1859,1925,"F"
2700,"George","H.","Jessop",NULL,1852,1915,"M"
2701,"Edgar",NULL,"Lee",NULL,1851,1908,"M"
2702,"Edward","Card","Mitchell","Captain Coe (pseudonym)",1853,1914,"M"
2703,"Bennett",NULL,"Coll","(pseudonym); Rev. Robert Harris Giles (legal name)",1849,1900,"M"
2704,"B.","M.","Vere",NULL,NULL,NULL,"U"
2705,"William","Henry","Stacpoole",NULL,1846,1914,"M"
2706,"Arthur","St. John","Adcock",NULL,1864,1930,"M"
2707,"Edwin",NULL,"Hughes",NULL,NULL,NULL,"M"
2708,"Alfred","John Henry","Cochrane",NULL,1865,1948,"M"
2709,"Fred",NULL,"Whishaw","Frederick James Whishaw (legal name)",1854,1934,"M"
2710,"Henry","de Vere","Stacpoole",NULL,1863,1951,"M"
2711,"Mabel",NULL,"Quiller-Couch",NULL,1866,1924,"F"
2712,"Lilian","M.","Quiller-Couch",NULL,1867,1941,"F"
2713,"Marshall","G.","Wood",NULL,NULL,NULL,"U"
2714,"E.","Phillips","Oppenheim",NULL,1866,1946,"M"
2715,"E.","V.","Lucas","Edward Verrall Lucas (legal name)",1868,1938,"M"
2716,"Bernard",NULL,"Capes","Bevis Cane (pseudonym)",1854,1918,"M"
2717,"Rosalie",NULL,"Neish","Galsworthy (maiden name)",1867,1942,"F"
2718,"Fox",NULL,"Russell","(pseudonym?)",NULL,NULL,"M"
2719,"Maurice","H.","Hervey",NULL,NULL,NULL,"M"
2720,"Allen",NULL,"Upward",NULL,1863,1926,"M"
2721,"Jerome","K.","Jerome","K. Mack (pseudonym)",1859,1927,"M"
2722,"Agnes",NULL,"Dawson",NULL,NULL,NULL,"F"
2723,"Silas","Kitto","Hocking",NULL,1850,1935,"M"
2724,"Joseph",NULL,"Hocking",NULL,1860,1937,"M"
2725,"Salome",NULL,"Hocking","Fifield (married name); S. Moore Carew (pseudonym)",1858,1927,"F"
2726,"Emily",NULL,"Faithfull",NULL,1835,1895,"F"
2727,"John","Meade","Falkner",NULL,1858,1932,"M"
2728,"Nicholas","Patrick Stephen","Wiseman","Cardinal Wiseman (title)",1802,1865,"M"
2729,"John","Henry","Newman","Cardinal Newman (title)",1801,1890,"M"
2730,"Henry","David","Inglis",NULL,1795,1835,"M"
2731,"William","Gifford","Palgrave",NULL,1826,1888,"M"
2732,"Louis",NULL,"Tracy",NULL,1863,1928,"M"
2734,"William","Gordon","Stables",NULL,1840,1910,"M"
2735,"Richard",NULL,"Walker","R.P. (pseudonym); Ricardus Peripateticus (pseudonym)",NULL,1870,"M"
2736,"James","Anthony","Froude","Zeta (pseudonym)",1818,1894,"M"
2737,"Frank",NULL,"Smedley","Francis Edward Smedley (legal name)",1818,1864,"M"
2738,"Edward",NULL,"Bradley","Cuthbert Bede, M.A. (pseudonym)",1827,1889,"M"
2739,"George",NULL,"Griffith",NULL,1811,1883,"M"
2740,NULL,NULL,"A Member of the Middle Temple","(pseudonym)",NULL,NULL,"U"
2741,"Thomas","Love","Peacock",NULL,1785,1866,"M"
2742,"Vaughan",NULL,"Morgan","Herbert Vaughan (pseudonym)",NULL,NULL,"M"
2743,"William","Frederic","Traill",NULL,1838,1905,"M"
2744,"John",NULL,"Bickerdyke","(pseudonym); Charles Henry Cook (legal name)",1858,1933,"M"
2745,"Alfred","John","Church",NULL,1829,1912,"M"
2746,"Logan","Pearsall","Smith",NULL,1865,1946,"M"
2747,"Frederic","Edward","Weatherly",NULL,1848,1929,"M"
2748,"Inglis",NULL,"Allen","Henry Inglis Allen (legal name)",1879,1943,"M"
2749,"William","Edmund Wood","Collins",NULL,1848,1932,"M"
2750,"Horace","William","Bleackley","Tivoli (pseudonym)",1868,1931,"M"
2751,"Beatrice",NULL,"Batty","Stebbing (maiden name); Bee Bee (pseudonym)",1833,1933,"F"
2752,"Grace",NULL,"Stebbing",NULL,1840,1936,"F"
2753,"Elizabeth","Furlong Shipton","Harris",NULL,1822,1852,"F"
2754,"Cyril","Ranger","Gull","Guy Thorne (pseudonym)",1875,1923,"M"
2755,"Arthur","Hammond","Marshall","Archibald Marshall (pseudonym)",1866,1934,"M"
2756,"William","Edward","Heygate",NULL,1816,1902,"M"
2757,NULL,NULL,"A Country Rector","(pseudonym)",NULL,NULL,"U"
2758,"Henry","John Wilmot","Buxton",NULL,1843,1911,"M"
2759,"Richard","St. John","Tyrwhitt",NULL,1827,1895,"M"
2760,"Frederick",NULL,"Arnold",NULL,1832,1891,"M"
2761,"William","Delisle","Hay",NULL,1853,NULL,"M"
2762,"Mayne",NULL,"Lindsay","(pseudonym); Rosina Margaret Hopkins (maiden name); Clarke (married name)",1873,1955,"F"
2763,"Orme",NULL,"Agnus","(pseudonym); John C. Higginbotham (legal name)",NULL,1919,"M"
2764,"George",NULL,"Griffith","George Chetwynd Griffith-Jones (legal name); Lara (pseudonym); Levin Carnac (pseudonym)",1857,1906,"M"
2765,"Henry",NULL,"Herman",NULL,1832,1894,"M"
2766,"Joan",NULL,"Barrett","(pseudonym); Rose Aburrow (maiden name); Davis (married name)",1868,NULL,"F"
2767,"Headon",NULL,"Hill","(pseudonym); Francis Edward Grainger (legal name)",1857,1927,"M"
2768,"Austin",NULL,"Fryers","(pseudonym); William Edward Clery (legal name)",1861,1931,"M"
2769,"Matthias","MacDonnell","Bodkin",NULL,1850,1933,"M"
2770,"Ernest",NULL,"Glanville",NULL,1856,1925,"M"
2771,"Margaret","Alice","Moule",NULL,1861,1939,"F"
2772,"Jane","Hume","Clapperton",NULL,1832,1914,"F"
2773,"Emma",NULL,"Van Deventer","Murdock (maiden name); Lawrence L. Lynch (pseudonym)",1853,1914,"F"
2774,"Henry","Brooks","Adams","Frances Snow Compton (pseudonym)",1838,1918,"M"
2775,"Frank","R.","Stockton",NULL,1834,1902,"M"
2776,"William",NULL,"Le Queux",NULL,1864,1927,"M"
2777,"Geraldine","May","Butt","Robertson Glasgow (married name)",1854,1920,"F"
2778,"Lt.",NULL,"Hatchway, R.N.","(pseudonym)",NULL,NULL,"M"
2779,"Edmund",NULL,"Lawrence",NULL,NULL,NULL,"M"
2780,"Julia",NULL,"Chandler",NULL,NULL,NULL,"U"
2781,"Katherine","Sherwood Bonner","MacDowell","Bonner (maiden name); Sherwood Bonner (pseudonym)",1849,1883,"F"
2782,"Mary","Catherine","Lee",NULL,1855,1920,"F"
2783,"May",NULL,"Kendall","Emma Goldworth Kendall (legal name)",1861,1943,"F"
2784,"Violet",NULL,"Hunt","Isabel Violet Hunt (legal name)",1862,1942,"F"
2785,"Jane",NULL,"Barlow",NULL,1857,1917,"F"
2786,"Ethel","Sybil","Turner","Ethel Mary Turner (maiden name); Curlewis (married name)",1870,1958,"F"
2787,"Helen","Rose Anne","Milman","Crofton (married name); Mrs. Caldwell Crofton (familiar name)",1857,1937,"F"
2788,"Caroline","C.","Holroyd",NULL,1838,1930,"F"
2789,"Robert",NULL,"Hichens",NULL,1864,1950,"M"
2790,"Winifred",NULL,"Graham","Matilda Winifred Muriel Graham (maiden name); Cory (married name)",1874,1950,"F"
2791,"Halliwell",NULL,"Sutcliffe","Henry James Halliwell Sutcliffe (legal name); Jocelyn Quilp (pseudonym)",1870,1932,"M"
2792,"George","Robert","Sims",NULL,1847,1922,"M"
2793,"Maggie",NULL,"Swan","Margaret Swan (legal name); Campbell (married name)",1867,NULL,"F"
2794,"John","Edward Bloundelle","Burton",NULL,1850,1917,"M"
2795,"F.","A.","Scudamore","Fortunatus Augustine Davis Scudamore",1846,1904,"M"
2796,"James",NULL,"Murphy",NULL,1839,1921,"M"
2797,"William","Stephens","Hayward",NULL,1835,1870,"M"
2798,"Jules",NULL,"Verne",NULL,1828,1905,"M"
2799,"Rayne",NULL,"Butler","Renee Butler Wilkins (legal name)",NULL,NULL,"F"
2800,"Walter",NULL,"Wood",NULL,NULL,NULL,"M"
2801,"Alfred","H.","Fletcher",NULL,1859,1902,"M"
2802,"Herbert",NULL,"Russell",NULL,NULL,NULL,"M"
2803,"Margaret",NULL,"Harkness","John Law (pseudonym)",1854,1923,"F"
2804,"Hester",NULL,"Day",NULL,NULL,NULL,"F"
2805,"L.",NULL,"Gladstone","(pseudonym?)",NULL,NULL,"U"
2806,"Thomas","Banks","Maclachlan",NULL,1865,1952,"M"
2807,"Leonard",NULL,"Graham","(pseudonym?)",NULL,NULL,"U"
2808,"Edward",NULL,"Berdoe","Aesculapius Scalpel (pseudonym)",1836,1916,"M"
2809,"Stanley",NULL,"Stewart","(pseudonym?)",NULL,NULL,"U"
2810,"Charles","Silvester","Horne",NULL,1865,1914,"M"
2811,"Kenneth",NULL,"Mackay",NULL,1859,1935,"M"
2812,"Violet",NULL,"Magee","(pseudonym?)",NULL,NULL,"U"
2813,"Sydney","Sybella","Lever","Crafton Smith (married name)",1849,1887,"F"
2814,"Andrew",NULL,"Stewart",NULL,1842,1900,"M"
2815,"Mary","Martha","Sherwood","Butt (maiden name); Mrs. Sherwood (familiar name)",1775,1851,"F"
2816,"Cecil","Marryat","Norris","Caroline Cecilia Marryat (maiden name)",1836,1932,"F"
2817,"Max",NULL,"Adeler","(pseudonym); Charles Heber Clarke (legal name)",1841,1915,"M"
2818,"Archibald","Clavering","Gunter",NULL,1847,1907,"M"
2819,"H.","F.","Wood","Harry Freeman Wood (legal name?)",NULL,NULL,"M"
2820,"Charlotte","M.","Brame",NULL,1836,1884,"F"
2821,"Amelia","E.","Barr","Amelia Edith Huddleston (maiden name)",1831,1919,"F"
2822,"Justin","Huntly","McCarthy",NULL,1860,1936,"M"
2823,"Edward","Harold","Spender",NULL,1864,1926,"M"
2824,"Katharine",NULL,"Tynan","Hinkson (married name)",1859,1931,"F"
2825,"Henry","Albert","Hinkson",NULL,1865,1919,"M"
2826,"Hester",NULL,"Sigerson","Varian (maiden name)",1828,1898,"F"
2827,"Dora","Sigerson","Shorter","Sigerson (maiden name)",1866,1918,"F"
2828,"Robert","Cunninghame","Graham",NULL,1852,1936,"M"
2829,"Laurentia",NULL,"Drewry","Laurie Lansfeldt (pseudonym)",1847,1924,"F"
2830,"Thomas","Gordon","Hake",NULL,1809,1895,"M"
2831,"John","St. Loe","Strachey",NULL,1860,1927,"M"
2832,"Beatrice",NULL,"Kipling","Alice Beatrice Macdonald Kipling (maiden name); Fleming (married name)",1868,1948,"F"
2833,"Anna","Mary","Sparrow","T. Sparrow (pseudonym)",1858,1944,"F"
2834,"Lady Amabel",NULL,"Kerr","Cowper (maiden name)",1846,1906,"F"
2835,"Frances",NULL,"Maitland",NULL,NULL,NULL,"F"
2836,"Aaron",NULL,"Watson",NULL,1850,1926,"M"
2837,"Thomas","Bailey","Aldrich",NULL,1836,1907,"M"
2838,"Margaret",NULL,"Deland","Campbell (maiden name)",1857,1945,"F"
2839,"Lilian","Rowland","Brown","Rowland Grey (pseudonym)",1863,1959,"F"
2840,"William","Edward","Tirebuck",NULL,1854,1900,"M"
2841,"Blanche","Eaton","Back","Duncan (maiden name); Derek Vane (pseudonym)",1857,1939,"F"
2842,"William","Henry","Short",NULL,1828,1883,"M"
2843,"Wilfrid",NULL,"Wingate",NULL,NULL,NULL,"U"
2844,"A.","F.","Slade","Atheline Frances Peck (maiden name)",1858,1921,"F"
2845,"Fred","J.","Proctor",NULL,NULL,NULL,"U"
2846,"Charles","Butler","Greatrex","F. Abell (pseudonym); Abel Log (pseudonym); Lindon Meadows (pseudonym)",1832,1898,"M"
2847,NULL,NULL,"BTAO Behind the Scenes in Paris",NULL,NULL,NULL,"U"
2848,"John",NULL,"Ackworth","(pseudonym); Frederick R. Smith (legal name)",1845,1919,"M"
2849,"Graeme","Mercer","Adam",NULL,1839,1912,"M"
2850,"James","Granville","Adderley",NULL,1861,1942,"M"
2851,"Grace",NULL,"Aguilar",NULL,1816,1847,"F"
2852,"Deborah",NULL,"Alcock",NULL,1835,1935,"F"
2853,"William",NULL,"Alexander",NULL,1826,1894,"M"
2854,"Lewis",NULL,"Carroll","(pseudonym); Charles Lutwidge Dodgson (legal name)",1832,1898,"M"
2855,"Laurence","Alma","Tadema",NULL,1865,1940,"F"
2856,NULL,NULL,"BTAO Anonyma",NULL,NULL,NULL,"U"
2857,"Annie",NULL,"Bradshaw","Cropper (maiden name); Mrs. Albert Septimus Bradshaw (familiar name)",1863,1938,"F"
2858,"Matthew",NULL,"Archdeacon",NULL,1798,1853,"M"
2859,"Joseph",NULL,"Ashby-Sterry",NULL,1838,1917,"M"
2860,NULL,NULL,"BTAO Blanche and her Betrothed",NULL,NULL,NULL,"U"
2861,"Charles","Harold","Avery",NULL,1867,1943,"M"
2862,"Theodore",NULL,"Watts-Dunton",NULL,1832,1914,"M"
2863,"Richard",NULL,"Bagot",NULL,1860,1921,"M"
2864,"Louisa","Alice","Baker","Alien (pseudonym); Alice (pseudonym); Dawson (maiden name)",1856,1926,"F"
2865,"Sir Andrew",NULL,"Balfour",NULL,1873,1931,"M"
2866,"Clara","Lucas","Balfour","Liddell (maiden name)",1808,1878,"F"
2867,"James",NULL,"Ballantine",NULL,1808,1877,"M"
2868,"R.","M.","Ballantyne","Robert Michael Ballantyne (legal name)",1825,1894,"M"
2869,"Margaret","Fairless","Barber","Michael Fairless (pseudonym)",1869,1901,"F"
2870,"Alfred","Walter","Barrett","R. Andom (pseudonym)",1869,NULL,"M"
2871,"Wilson",NULL,"Barrett","William Henry Barrett (legal name)",1846,1904,"M"
2872,"John","Arthur","Barry",NULL,1850,1911,"M"
2873,"M.","M.","Bell","(pseudonym?)",NULL,NULL,"U"
2874,"Robert","Stanly Warren","Bell",NULL,1871,1921,"M"
2875,"Maria","Theresa","Longworth","Hon. Mrs. Yelverton (familiar name)",1833,1881,"F"
2876,"May",NULL,"Sinclair","Mary Amelia St Clair (legal name)",1863,1946,"F"
2877,"Mabel","C.","Birchenough","Bradley (maiden name)",1860,1936,"F"
2878,"Anna",NULL,"Sewell",NULL,1820,1878,"F"
2879,"Mary",NULL,"Sewell","Wright (maiden name)",1797,1884,"F"
2881,"Robert",NULL,"Blatchford","Numquam (pseudonym); P. McGinnis (pseudonym)",1851,1943,"M"
2882,"Francis","Frederick","Brandt",NULL,1819,1874,"M"
2883,"Caroline",NULL,"Bray","Hennell (maiden name)",1814,1905,"F"
2884,"Edward","Frederick","Knight",NULL,1852,1925,"M"
2885,"Jules",NULL,"Claretie",NULL,1840,1913,"M"
2886,"Alexandrine",NULL,"Kolemine","Hutten-Czapska (maiden name); Countess Romrod (title); A. E. (pseudonym); Ary Ecilaw (pseudonym)",1854,1941,"F"
2887,"Ian","Standish Monteith","Hamilton",NULL,1853,1947,"M"
2888,"Fèlise",NULL,"Lovelace",NULL,NULL,NULL,"U"
2889,"Mikhail",NULL,"Lermontov",NULL,1814,1841,"M"
2890,"Pierre",NULL,"Loti",NULL,1850,1923,"M"
2891,"T.","H.","Perelaer","Michael Theophile Hubert Perelaer (legal name)",1831,1901,"M"
2892,"George","Douglas","Brown","George Douglas (familiar name); Kennedy King (pseudonym)",1869,1902,"M"
2893,"Oliver","Madox","Brown",NULL,1855,1874,"M"
2894,"Henry","Anderson","Bryden",NULL,1854,1937,"M"
2895,"John",NULL,"Buchan","First Baron Tweedsmuir (title)",1875,1940,"M"
2896,"Frank","Thomas","Bullen",NULL,1857,1915,"M"
2897,"Shan",NULL,"Bullock","John William Bullock (legal name)",1865,1935,"M"
2898,"George","Brown","Burgin",NULL,1856,1944,"M"
2899,"Major N.",NULL,"Michel",NULL,NULL,NULL,"M"
2900,"John",NULL,"Bennett",NULL,1815,1894,"M"
2901,"Emily",NULL,"Bickersteth","Durrant (alternate name)",NULL,NULL,"F"
2902,"A.","W.","Clarke","Edward Ashley Walrond Clarke (legal name)",1860,1913,"M"
2903,"Clemence",NULL,"Housman",NULL,1861,1955,"F"
2904,"Laurence",NULL,"Housman",NULL,1865,1959,"M"
2905,"Gertrude","Elizabeth","Campbell","Blood (maiden name); Lady Colin Campbell (title); G. E. Brunefille (pseudonym)",1857,1911,"F"
2906,"George","Bernard","Shaw",NULL,1856,1950,"M"
2907,"Agnes",NULL,"Castle","Sweetman (maiden name)",1860,1922,"F"
2908,"Maria","Louisa","Charlesworth",NULL,1819,1880,"F"
2909,"Alexander",NULL,"Christie","Captain Lindsay Anderson (pseudonym)",1841,1895,"M"
2910,"Charles","Allen","Clarke","Teddy Ashton (pseudonym)",1863,1935,"M"
2911,"Lucas",NULL,"Cleeve","(pseudonym); Adelina Georgina Isabella Kingscote (legal name); Wolff (maiden name); Mary Walpole (pseudonym)",1860,1908,"F"
2912,"Edward","Douglas","Fawcett",NULL,1866,1960,"M"
2913,"Hugh","Charles","Clifford",NULL,1866,1941,"M"
2914,"Joseph","Storer","Clouston",NULL,1870,1944,"M"
2915,"William","Laird","Clowes","Nauticus (pseudonym)",1856,1905,"M"
2916,"Mary","Elizabeth","Coleridge","Anodos (pseudonym)",1861,1907,"F"
2917,"Sara",NULL,"Coleridge",NULL,1802,1852,"F"
2918,"William","Gershom","Collingwood",NULL,1854,1932,"M"
2919,"Thomas",NULL,"Doubleday",NULL,1790,1870,"M"
2920,"Francis","Warre","Cornish",NULL,1839,1916,"M"
2921,"Dudley",NULL,"Costello",NULL,1803,1865,"M"
2922,"Henry","Tracey","Coxwell","Henry Wells (pseudonym)",1819,1900,"M"
2923,"Hubert","Montague","Crackanthorpe","Cookson (alternate name)",1870,1896,"M"
2924,"Isa",NULL,"Craig","Knox (married name)",1831,1903,"F"
2925,"Paul",NULL,"Creswick",NULL,1866,1947,"M"
2926,"A.","E.","Wilton","(pseudonym?)",NULL,NULL,"U"
2927,"Annie",NULL,"Wakeman","Lathrop (married name)",1866,1911,"F"
2928,"Jean","Newton","McIlwraith","Jean Forsyth (pseudonym)",1859,1938,"F"
2929,"Caroline","Ashurst","Biggs",NULL,1840,1889,"F"
2930,"Viscount","de","Figanière","Frederick Francis Stuart Figanière and Morao (legal name)",1827,1908,"M"
2931,"Frederick","William","Hayes",NULL,1848,1918,"M"
2932,"Geoffrey",NULL,"Danyers","(pseudonym?)",NULL,NULL,"U"
2933,"James",NULL,"Eastwick",NULL,1851,1939,"M"
2934,"Frederick","Thomas","Jane",NULL,1865,1916,"M"
2935,"Frank","Attfield","Fawkes","X (pseudonym)",1849,1941,"M"
2936,"Francis","George","Burton",NULL,NULL,1915,"M"
2937,"Robert",NULL,"Cromie",NULL,1856,1907,"M"
2938,"Charles",NULL,"Gleig",NULL,1862,1945,"M"
2939,"John",NULL,"Morris",NULL,NULL,NULL,"M"
2940,NULL,NULL,"BTAO The New Estate",NULL,NULL,NULL,"U"
2941,NULL,NULL,"BTAO Waltzburg",NULL,NULL,NULL,"U"
2942,NULL,NULL,"BTAO The Valley of the Clusone",NULL,NULL,NULL,"U"
2943,"Alexander","Maxwell","Adams",NULL,1817,1867,"M"
2944,"Hermione",NULL,"Ballantyne","Parker (maiden name); Mrs. John Ballantyne (familiar name)",NULL,1857,"F"
2945,"Amelia",NULL,"Bristow",NULL,NULL,NULL,"F"
2946,"Amelia",NULL,"Fitzallen",NULL,NULL,NULL,"F"
2947,"William",NULL,"Godwin","William Godwin, jun.",1803,1832,"M"
2948,"James",NULL,"Hogg",NULL,1770,1835,"M"
2949,"Isaac",NULL,"Hurlstone",NULL,NULL,NULL,"M"
2950,"Hannah","Maria","Jones","Lowndes (second married name)",1796,1854,"F"
2951,"Mrs.",NULL,"Kentish",NULL,NULL,NULL,"F"
2952,"Sarah",NULL,"Lee","Wallis (maiden name); Bowdich (first married name)",1791,1856,"F"
2953,"Henry","Junius","Nott","Jeremiah Hopkins (pseudonym)",1797,1837,"M"
2954,"E.",NULL,"P.",NULL,NULL,NULL,"U"
2955,"Francisca",NULL,"Pazos",NULL,NULL,NULL,"F"
2956,"Greg",NULL,"Pullin",NULL,NULL,NULL,"M"
2957,"J.","Hungerford","Sealy",NULL,NULL,NULL,"M"
2958,"William","Henry","Smith",NULL,1808,1872,"M"
2959,"Jane","Kinderley","Stanford","Smith (maiden name); Neale (second married name)",1800,1887,"F"
2960,"William","Leete","Stone",NULL,1792,1844,"M"
2961,"William","Tracy","Turnerelli",NULL,1813,1896,"M"
2962,"John",NULL,"Wright",NULL,1765,1847,"M"
2963,"Elish",NULL,"Lamonte","Lamont (alternate spelling)",1800,1870,"F"
2964,"Yotty",NULL,"Osborn","Harriet Jane Osborn (maiden name); Pulteney (married name)",1852,1882,"F"
2965,"Emma",NULL,"Marshall","Martin (maiden name)",1828,1899,"F"
2966,"Hannah","Ransome","Geldart","Martin (maiden name); Mrs. Thomas Geldart (familiar name)",1820,1861,"F"
2967,"Beatrice",NULL,"Marshall",NULL,1861,1944,"F"
2968,"James","Joseph","Moran",NULL,1872,1949,"M"
2969,"Samuel",NULL,"Mullen",NULL,1802,1858,"M"
2970,"Emma",NULL,"Newton",NULL,1822,1888,"F"
2971,"Elizabeth","de la","Pasture","Bonham (maiden name); Mrs. Henry de la Pasture (familiar name); Lady Clifford (second married name)",1866,1945,"F"
2972,"Henrietta","May","Poynter",NULL,1851,1932,"F"
2973,"Gwendolen",NULL,"Pryce","Edith Gwendolen Pryce (legal name)",1868,1934,"F"
2975,"Horace",NULL,"Field",NULL,1823,1879,"M"
2977,"James",NULL,"Ainscough","Rivington Pyke (pseudonym)",1861,NULL,"M"
2978,"Marianne",NULL,"Kent",NULL,1856,NULL,"F"
2979,"Mary","Eyles","Gubbins","Egerton (maiden name)",1818,1887,"F"
2980,"Ellen","Thorneycroft","Fowler","Felkin (married name)",1860,1929,"F"
2981,"Edith","Henrietta","Fowler","Hamilton (married name)",1865,1944,"F"
2982,"Georgina","Castle","Smith","Brenda (pseudonym); Meyrick (maiden name)",1845,1933,"F"
2983,"Evelyn",NULL,"Whitaker",NULL,1844,1929,"F"
2984,"William","James","Dawson",NULL,1854,1928,"M"
2985,"Roma",NULL,"White","(pseudonym); Blanche Oram (legal name); Winder (married name)",1866,1930,"F"
2986,"Alfred","Wilks","Drayson",NULL,1827,1901,"M"
2987,NULL,NULL,"Quinton","T. I. S. (pseudonym)",NULL,NULL,"U"
2988,"Edith","Jemina","Simcox","H. Lawrenny (pseudonym)",1844,1901,"F"
2989,"George","E.","Vail","George Frost (pseudonym)",1859,NULL,"M"
2990,"Thomas","Mullett","Ellis",NULL,1850,1919,"M"
2991,"Douglas",NULL,"Sladen","Douglas Brooke Wheelton Sladen (legal name); Rose Mullion (pseudonym)",1856,1947,"M"
2992,"Sydney","C.","Grier","(pseudonym); Hilda Caroline Gregg (legal name)",1868,1933,"F"
2993,"F.","F.","Montresor","Frances Frederica Montresor (legal name)",1862,1934,"F"
2994,"William","Romaine","Paterson","Benjamin Swift (pseudonym)",1871,1935,"M"
2995,"Lizzie","Ellen","Tiddeman",NULL,1849,1937,"F"
2996,"George","Slythe","Street",NULL,1867,1936,"M"
2997,"John",NULL,"Latey",NULL,1842,1902,"M"
2998,"Philip","Stewart","Robinson",NULL,1849,1902,"M"
2999,"Julian",NULL,"Ralph",NULL,1853,1903,"M"
3000,"Richard","Orton","Prowse",NULL,1862,1949,"M"
3001,"William","Henry Oliphant","Smeaton",NULL,1856,1914,"M"
3002,"Sir George","Brisbane Scott","Douglas",NULL,1856,1935,"M"
3003,"William","Livingston","Alden",NULL,1837,1908,"M"
3004,"Richard","Harding","Davis",NULL,1864,1916,"M"
3005,"Rebecca","Harding","Davis","Blaine (maiden name)",1831,1910,"F"
3006,"Grace",NULL,"Rhys","Little (maiden name)",1856,1929,"F"
3007,"Ernest",NULL,"Rhys",NULL,1859,1946,"M"
3008,"Edward",NULL,"Garnett",NULL,1868,1937,"M"
3009,"Sir William","Nevill Montgomerie","Geary",NULL,1859,1944,"M"
3010,"Clo",NULL,"Graves","Clotilde Inez Mary Graves (legal name); Richard Dehan (pseudonym)",1863,1932,"F"
3011,"Henry","William","Pullen",NULL,1836,1903,"M"
3012,"Lady",NULL,"Dilke","Emilia Francis Strong (maiden name); Pattison (first married name)",1840,1904,"F"
3013,"Lady",NULL,"Barker","Mary Ann Stewart (maiden name); Lady Broome (second married name)",1831,1911,"F"
3014,"George",NULL,"Grossmith",NULL,1847,1912,"M"
3015,"Weedon",NULL,"Grossmith",NULL,1854,1919,"M"
3016,"Beatrice",NULL,"Harraden",NULL,1864,1936,"F"
3017,"Robert",NULL,"Leighton",NULL,1858,1934,"M"
3018,"Barry",NULL,"Pain",NULL,1864,1928,"M"
3019,"Arthur","Compton","Rickett",NULL,1869,1937,"M"
3020,"William","Pett","Ridge","Warwick Simpson (pseudonym)",1860,1930,"M"
3021,"Lady",NULL,"Somerset","Isabella Caroline Somers-Cocks (maiden name)",1851,1921,"F"
3022,"Ethel","Brilliana","Tweedie","Harley (maiden name); Mrs. Alec Tweedie (familiar name)",1862,1940,"F"
3023,"Sir Julius",NULL,"Vogel",NULL,1835,1899,"M"
3024,"Nora",NULL,"Vynne","Eleanora Mary Susanna Vynne (legal name)",1857,1914,"F"
3025,"Percy",NULL,"White",NULL,1852,1938,"M"
3026,"Kate","Douglas","Wiggin","Smith (maiden name); Riggs (second married name)",1856,1923,"F"
3027,"Geoffrey",NULL,"Drage",NULL,1860,1955,"M"
3028,"Sarah","Broom","Macnaughtan",NULL,1864,1916,"F"
3029,"Mary","Lucy","Pendered",NULL,1858,1940,"F"
3030,"Tom",NULL,"Gallon",NULL,1866,1914,"F"
3031,"Richard",NULL,"Garnett",NULL,1835,1906,"M"
3032,"Mary","Emma Egerton","Eastwick","Nott (maiden name); Mrs. Egerton Eastwick (familiar name); Pleydell North (pseudonym)",1847,1912,"F"
3033,"Catherine",NULL,"Adams",NULL,NULL,NULL,"F"
3034,"Ellinor","Davenport","Adams",NULL,1859,1913,"F"
3035,"Noel",NULL,"Ainslie","(pseudonym); Edith Lister (legal name)",1867,1938,"F"
3036,"Effie","Adelaide Maria","Albanesi","Henderson (maiden name); Effie Adelaide Rowlands (pseudonym)",1859,1936,"F"
3037,"Willis","Boyd","Allen",NULL,1855,1938,"M"
3038,"Joseph","Alexander","Altsheler",NULL,1862,1919,"M"
3039,"Hugo",NULL,"Ames","Hugh Laurenson Ames (legal name)",1866,1943,"M"
3040,"John",NULL,"Amity",NULL,NULL,NULL,"U"
3041,"James","Lane","Allen",NULL,1849,1925,"M"
3042,"Katherine",NULL,"Andrews","Mrs. T. R. Andrews (familiar name)",NULL,NULL,"F"
3043,"Alfred",NULL,"Armitage",NULL,NULL,NULL,"M"
3044,"Mrs. S.","G.","Arnold",NULL,NULL,NULL,"F"
3045,"Mark",NULL,"Ashton",NULL,NULL,NULL,"U"
3046,"Gertrude",NULL,"Atherton","Franklin (maiden name); Frank Lin (pseudonym)",1857,1948,"F"
3047,"Irving",NULL,"Bacheller",NULL,1859,1950,"M"
3048,"Norah",NULL,"Bagnall",NULL,NULL,NULL,"F"
3049,"H.","C.","Bailey","Henry Christopher Bailey (legal name)",1878,1961,"M"
3050,"May",NULL,"Baldwin",NULL,NULL,NULL,"F"
3051,"Elizabeth","von","Arnim","Mary Annette Beauchamp (maiden name); Countess Russell (married name)",1866,1941,"F"
3052,NULL,NULL,"Grandmamma","(pseudonym)",NULL,NULL,"F"
3053,"Nellie","K.","Blissett",NULL,1876,1948,"F"
3054,"Mamie",NULL,"Bowles",NULL,NULL,NULL,"F"
3055,"Thomas","Murray","Ford","John Le Breton (pseudonym); Thomas Le Breton (pseudonym)",1854,1932,"M"
3056,"E.","M. C. Balfour","Browne","Elizabeth Madelaine Caroline Balfour Browne (legal name)",1876,1968,"F"
3057,"Alberta",NULL,"Bancroft","Reid (married name)",1873,1973,"F"
3058,"Anna","Maynard","Barbour",NULL,NULL,1941,"F"
3059,"Charles",NULL,"Messent","Max Baring (pseudonym)",1857,1929,"M"
3060,"Alfred","Wilson","Barrett",NULL,1870,1945,"M"
3061,"George",NULL,"Bartram","(pseudonym); Henry Atton (legal name)",1853,1915,"M"
3062,"Arnold",NULL,"Bennett","E. A. Bennett (alternate name); Enoch Arnold Bennett (legal name)",1867,1931,"M"
3063,"Louie",NULL,"Bennett","Louisa Elizabeth Bennett (legal name)",1870,1956,"F"
3064,"Harold",NULL,"Begbie","Edward Harold Begbie (legal name)",1871,1929,"M"
3065,"H.","Louisa","Bedford",NULL,NULL,NULL,"F"
3066,"W.",NULL,"Beatty",NULL,NULL,NULL,"U"
3067,"James","Dennis","Hird","Lord Bottsford (pseudonym); Havergall Bates (pseudonym)",1850,1920,"M"
3068,"Katharine","Lee","Bates",NULL,1859,1929,"F"
3069,"Morgan",NULL,"Bates",NULL,1847,1902,"M"
3070,"René",NULL,"Bazin","René François Nicolas Marie Bazin (legal name)",1853,1932,"M"
3071,"Jessie","Perry van Zile","Belden",NULL,1857,1910,"F"
3072,"Edward",NULL,"Bellamy",NULL,1850,1898,"M"
3073,"Tom",NULL,"Bevan",NULL,1868,1937,"M"
3074,"Edith","Jaffray","Bigelow","Jaffray (maiden name); Mrs. Poultney Bigelow (familiar name)",1861,1939,"F"
3075,"Harold",NULL,"Bindloss",NULL,1866,1946,"M"
3076,"Arthur","Morris","Binstead",NULL,1861,1914,"M"
3077,"Edwin","Abbott","Abbott",NULL,1838,1926,"M"
3078,"Fortuné","du","Boisgobey","(pseudonym); Fortuné Hippolyte Auguste Abraham Dubois (legal name)",1821,1891,"M"
3079,"Godfrey",NULL,"Bosvile",NULL,1864,1923,"M"
3080,"Paul",NULL,"Bourget",NULL,1852,1935,"M"
3081,"Sheila","E.","Braine","Sheila Emma Braine (legal name)",1867,NULL,"F"
3082,"F.","S.","Brereton","Frederick Sadleir Brereton (legal name)",1872,1957,"M"
3083,"Arthur","Reignier","Conder",NULL,1875,1901,"M"
3084,"Margaret","S.","Comrie",NULL,1851,NULL,"F"
3085,"Herbert",NULL,"Compton",NULL,1853,1906,"M"
3086,"George","Edwin","Collins","Nimrod Junior (pseudonym)",NULL,NULL,"M"
3087,"Frederick","William","Rolfe","Baron Corvo (pseudonym)",1860,1913,"M"
3088,"Leslie","Cope","Cornford",NULL,1867,1927,"M"
3089,"Florence",NULL,"Coombe",NULL,NULL,NULL,"F"
3090,"Dorothea",NULL,"Conyers","Blood-Smyth (maiden name); White (second married name)",1873,1949,"F"
3091,"Frank","Challice","Constable","Colin Clout (pseudonym)",1846,1937,"M"
3092,"Ralph",NULL,"Connor","(pseudonym); Charles William Gordon (legal name)",1860,1937,"M"
3093,"Conal","Holmes O'Connell","O'Riordan","F. Norreys Connell (pseudonym)",1874,1948,"M"
3094,"Nellie",NULL,"Cornwall","(pseudonym); Enys Tregarthen (pseudonym); Nellie Sloggett (legal name)",1851,1923,"F"
3095,"Wilfred","Keppel","Honnywill","A Well-Known Author (pseudonym)",1871,1909,"M"
3096,"E.","S.","Curry",NULL,NULL,NULL,"U"
3097,"William","Edward","Cule",NULL,1870,1944,"M"
3098,"Mary","Bradford","Crowninshield","Bradford (maiden name); Mrs. Schuyler Crowninshield (familiar name)",1844,1913,"F"
3099,"Julia","M.","Crottie",NULL,1853,1930,"F"
3100,"Frances","E.","Crompton",NULL,1866,1952,"F"
3101,"Sibyl","Mary","Creed",NULL,1857,1926,"F"
3102,"Stephen",NULL,"Crane",NULL,1871,1900,"M"
3103,"John","Duncan","Craig",NULL,1830,1909,"M"
3104,"Edith","Elisa","Cowper",NULL,1860,1933,"F"
3105,"F.","A.","D.",NULL,NULL,NULL,"U"
3106,"Ester",NULL,"Dale",NULL,NULL,NULL,"F"
3107,"Marvin",NULL,"Dana",NULL,1867,1926,"M"
3108,"Heber","K.","Daniels","(pseudonym); Farquhar Edward Palliser (legal name)",1855,1947,"M"
3109,"Clarice",NULL,"Danvers","(pseudonym); Kathleen Clarice Cornwell (maiden); Klein (1 married); Dealtry (2 married); Groom (3 married)",1872,1854,"F"
3110,"Achilles",NULL,"Daunt",NULL,NULL,NULL,"U"
3111,"John",NULL,"Davidson",NULL,1857,1909,"M"
3112,"Mary","M.","Davidson",NULL,NULL,NULL,"F"
3113,"A.","J.","Davies",NULL,NULL,NULL,"U"
3114,"Hope",NULL,"Dawlish","(pseudonym); Sir Francis Taylor Piggott (legal name)",1852,1925,"M"
3115,"Mary","H.","Debenham",NULL,NULL,NULL,"F"
3116,"Jean",NULL,"Delaire","(pseudonym); Pauline Celestine Elisa Touchemolin (legal name)",1868,1950,"F"
3117,"Harris",NULL,"Dickson",NULL,1868,1946,"M"
3118,"Francis","William","Bain",NULL,1863,1940,"M"
3119,"Bessie",NULL,"Dill","(pseudonym); Mrs. L. Beith Dalziel (legal name)",NULL,NULL,"F"
3120,"Beulah","Marie","Dix",NULL,1876,1970,"F"
3121,"C.",NULL,"Ellis",NULL,NULL,NULL,"U"
3122,"R.","W. K.","Edwards","Reginald Walter Kenrick Edwards (legal name)",1862,1935,"M"
3123,"Fannie",NULL,"Eden","(pseudonym); Fanny Eadon Horner (maiden name); Harley (married name)",1849,1945,"F"
3124,NULL,NULL,"Dodo","(pseudonym)",NULL,NULL,"U"
3125,"Nadage",NULL,"Dorée","(pseudonym); Amelia Goldberg (legal name)",1862,1950,"F"
3126,"Theodore",NULL,"Dreiser",NULL,1871,1945,"M"
3127,"Alice",NULL,"Dudeney","Whiffin (maiden name); Mrs. Henry E. Dudeney (familiar name)",1866,1945,"F"
3128,"Archibald",NULL,"Dunn",NULL,1864,NULL,"M"
3129,"Martha","Baker","Dunn","Knox (maiden name)",1848,1915,"F"
3130,"Stella","M.","Düring",NULL,1859,1933,"F"
3131,"Edward",NULL,"Dyson",NULL,1865,1931,"M"
3132,"Edward","S.","Ellis",NULL,1840,1916,"M"
3133,"Elizabeth",NULL,"Robins","C. E. Raimond (pseudonym); Parkes (married name)",1862,1952,"F"
3134,"William","John","Locke",NULL,1863,1930,"M"
3135,"Gratiana",NULL,"Chanter","Knocker (married name)",1857,1934,"F"
3136,"William","Edward","Chadwick",NULL,1858,1934,"M"
3137,"Herbert",NULL,"Flowerdew","Nowell Cay (pseudonym)",1866,1917,"M"
3138,"Frederic",NULL,"Carrel",NULL,1869,1928,"M"
3139,"Mildred","Emily","Carr","M.E. Carr (familiar name); Ward Copley (pseudonym)",1877,1956,"F"
3140,"Montgomery",NULL,"Carmichael",NULL,1857,1936,"M"
3141,"Tubal",NULL,"Cain","(pseudonym?)",NULL,NULL,"U"
3142,"J.","M.","Callwell","Josephine Martin (maiden name)",NULL,NULL,"F"
3143,"Verney","Lovett","Cameron",NULL,1844,1894,"M"
3144,"Owen",NULL,"Hall","(pseudonym); Hugh Hart Lusk (legal name)",1838,1926,"M"
3145,"Jane","Helen","Findlater",NULL,1866,1946,"F"
3146,"Mary","Williamina","Findlater",NULL,1865,1963,"F"
3147,"Eliza","Harriett","Keary",NULL,1827,1918,"F"
3148,"Joseph",NULL,"Keating",NULL,1871,1934,"M"
3149,"Augusta",NULL,"Marryat",NULL,1829,1899,"F"
3150,"Henry",NULL,"Mayhew","Brothers Mayhew (pseudonym)",1812,1887,"M"
3151,"Clara",NULL,"Mulholland","Ellen Clara Mulholland (maiden name); Lady Russell (married name)",1836,1918,"F"
3152,"Lilian",NULL,"Turner",NULL,1867,1956,"F"
3153,"Agnes","M.","Stewart",NULL,NULL,NULL,"F"
3154,"Anna",NULL,"Farquhar","Bergangren",1865,NULL,"F"
3155,"James","Anson","Farrer",NULL,1849,1925,"M"
3156,"Edgar",NULL,"Fawcett",NULL,1847,1904,"M"
3157,"Clive","Robert","Fenn",NULL,1869,1953,"M"
3158,"Jeanie",NULL,"Ferry",NULL,NULL,NULL,"F"
3159,"V.",NULL,"Fetherstonhaugh","Vera Fetherstonhaugh (legal name)",NULL,NULL,"F"
3160,"Amy",NULL,"Le Feuvre",NULL,1861,1929,"F"
3161,"Coralis",NULL,"Fevez","(pseudonym?)",NULL,NULL,"U"
3162,"James","Thomas","Findlay",NULL,NULL,NULL,"M"
3163,"Athol",NULL,"Forbes","(pseudonym); Rev. Forbes Alexander Phillips (legal name)",1866,1917,"M"
3164,"Edmund",NULL,"Forbes",NULL,NULL,NULL,"M"
3165,"I.","O.","Ford","(pseudonym?)",NULL,NULL,"U"
3166,"Stella","Miles","Franklin",NULL,1879,1954,"F"
3167,"John",NULL,"Fraser",NULL,NULL,NULL,"M"
3168,"Peter",NULL,"Fraser",NULL,NULL,NULL,"M"
3169,"William","Alexander","Fraser",NULL,1859,1933,"M"
3170,"F.","B.","Forester",NULL,NULL,NULL,"U"
3171,"Louise",NULL,"Forsslund","(pseudonym); Mary Louise Foster (legal name)",1873,1910,"F"
3172,"Henry","Willard","French",NULL,1853,1915,"M"
3173,"Cicely",NULL,"Fulcher",NULL,NULL,NULL,"F"
3174,"Hulbert",NULL,"Fuller",NULL,NULL,NULL,"M"
3175,"Richard",NULL,"Le Gallienne",NULL,1866,1947,"M"
3176,"Hamlin",NULL,"Garland",NULL,1860,1940,"M"
3177,"John","Cunningham","Geikie",NULL,1824,1906,"M"
3178,"George","Fort","Gibbs",NULL,1870,1942,"M"
3179,"Henry",NULL,"Gilbert",NULL,1868,1937,"M"
3180,"Beryl",NULL,"Goldie",NULL,NULL,NULL,"F"
3181,"Arnold",NULL,"Golsworthy",NULL,1865,1939,"M"
3182,"Annie","Gertrude","Gordon","Landa (married name)",1881,1941,"F"
3183,"Maxim",NULL,"Gorky",NULL,1868,1936,"M"
3184,"Nina","Cecelia Francesca","Gorst","Mrs. Harold E. Gorst (familiar name); Kennedy (maiden name)",1869,1926,"F"
3185,"Harold","E.","Gorst",NULL,1868,1950,"M"
3186,"Charles","Frederic","Goss",NULL,1852,1930,"M"
3187,"Alfred","Augustus","Grace",NULL,1867,1942,"M"
3188,"Nat",NULL,"Gould","Verax (pseudonym); Nathaniel Gould (legal name)",1857,1919,"M"
3189,"Margaret",NULL,"Gatty","Mrs. Alfred Scott (familiar name); Scott (maiden name)",1809,1873,"F"
3190,"Robert","Murray","Gilchrist",NULL,1868,1917,"M"
3191,"Elinor",NULL,"Glyn","Sutherland (maiden name)",1864,1943,"F"
3192,"Catherine","Grace","Godwin","Garnett (maiden name)",1798,1845,"F"
3193,"Samuel",NULL,"Gordon",NULL,1871,1927,"M"
3194,"Edmund",NULL,"Gosse",NULL,1849,1928,"M"
3195,"Kenneth",NULL,"Grahame",NULL,1859,1932,"M"
3196,"Thomas",NULL,"Greenwood",NULL,1851,1908,"M"
3197,"William",NULL,"Gresley",NULL,1801,1876,"M"
3198,"Francis","Henry","Gribble",NULL,1862,1946,"M"
3199,"Francis","Hindes","Groome",NULL,1851,1902,"M"
3200,"Sadi",NULL,"Grant","(pseudonym?)",NULL,NULL,"U"
3201,"Esca",NULL,"Gray","(pseudonym); Frances Amelia Adamson (legal name)",1842,1906,"F"
3202,"William",NULL,"Adamson",NULL,1830,1910,"M"
3203,"Melville",NULL,"Gray","(pseudonym); Mary Ethel Granger (legal name)",NULL,NULL,"F"
3204,"Waldo",NULL,"Gray",NULL,NULL,NULL,"U"
3205,"William","Murray","Graydon",NULL,1864,1946,"M"
3206,"A.","Lincoln","Green","(pseudonym?)",NULL,NULL,"U"
3207,"Henry","Martineau","Greenhow",NULL,1829,1912,"M"
3208,"D.","Ryles","Griffiths",NULL,NULL,NULL,"M"
3209,"J.","Morgan de","Groot",NULL,NULL,NULL,"M"
3210,"Ramsay",NULL,"Guthrie","(pseudonym); Rev. John G. Bowran",1869,1946,"M"
3211,"Stephen","Lucius","Gwynn",NULL,1864,1950,"M"
3212,"Edward","Arthur","Haggard","Arthur Amyand (pseudonym)",1860,1925,"M"
3213,"Lord Ernest","William","Hamilton",NULL,1858,1939,"M"
3214,"Lillias","Anna","Hamilton",NULL,1858,1925,"F"
3215,"Robina","Forrester","Hardy",NULL,1835,1891,"F"
3216,"Frank",NULL,"Harris",NULL,1856,1931,"M"
3217,"Maurice","Henry","Hewlett",NULL,1861,1923,"M"
3218,"Mary",NULL,"Bidder","Porter (married name)",NULL,NULL,"F"
3219,"Charles","Lewis","Hind",NULL,1862,1927,"M"
3220,"Violet",NULL,"Hobhouse","McNeill (maiden name)",1864,1901,"F"
3221,"Clive",NULL,"Holland","(pseudonym); Charles James Hankinson (legal name)",1866,1959,"M"
3222,"Anna",NULL,"Howarth",NULL,1854,1943,"F"
3223,"Robert",NULL,"Huish",NULL,1777,1850,"M"
3224,"Sir William","Wilson","Hunter",NULL,1840,1900,"M"
3225,"Julia",NULL,"Hack",NULL,NULL,NULL,"F"
3226,"Alfred","Greenwood","Hales",NULL,1860,1936,"M"
3227,"S.","Elizabeth","Hall",NULL,NULL,NULL,"F"
3228,"John",NULL,"Halsham","(pseudonym); George Forrester Scott (legal name)",1853,1937,"M"
3229,"M.",NULL,"Hamilton","(pseudonym); Mary Churchill Luck (legal name); Spottiswood-Ashe (maiden name)",1869,1949,"F"
3230,"Sir John","Alexander","Hammerton",NULL,1871,1949,"M"
3231,"Albert","Elmer","Hancock",NULL,1870,1915,"M"
3232,"Thomas","W.","Hanshew","Charlotte May Kingsley (pseudonym)",1857,1914,"M"
3233,"William","Nathaniel","Harben",NULL,1858,1919,"M"
3234,"Marion",NULL,"Andrews","Christopher Hare (pseudonym)",1839,1929,"F"
3235,"Thomas","Preston","Battersby",NULL,1856,1941,"M"
3236,"Cuthbert",NULL,"Barmby",NULL,NULL,NULL,"U"
3237,"Francis",NULL,"Prevost","(pseudonym); Henry Francis Prevost Battersby (legal name)",1862,1949,"M"
3238,"Walter","Matthew","Gallichan","Geoffrey Mortimer (pseudonym)",1861,1946,"M"
3239,"Catherine","Gasquoine","Hartley","Gallichan (first married name); Lewis (second married name)",1866,1928,"F"
3240,"Neil","Wynn","Williams",NULL,1864,1940,"M"
3241,"William","Carter","Platts",NULL,1864,1944,"M"
3242,"Susan","Frances","Harrison","Seranus (pseudonym)",1859,1935,"F"
3243,"Frank","Mackenzie","Savile","Knarf Elivas (pseudonym)",1865,1950,"M"
3244,"Charles","Jodrell","Mansford",NULL,1863,1943,"M"
3245,"James",NULL,"Barr","Angus Evan Abbott (pseudonym)",1862,1923,"M"
3246,"John",NULL,"Oxenham","(pseudonym); William Arthur Dunkerley (legal name)",1860,1941,"M"
3247,"Esther",NULL,"Miller",NULL,NULL,NULL,"F"
3248,"Percy",NULL,"Andreae",NULL,1858,1924,"M"
3249,"Robert","W.","Chambers",NULL,1865,1933,"M"
3250,"Horace","Annesley","Vachell",NULL,1861,1955,"M"
3251,"William","Waldorf","Astor","1st Viscount Astor (title)",1848,1919,"M"
3252,"Frances",NULL,"Forbes-Robertson","Harrod (married name)",1867,1956,"F"
3253,"Blanche","Willis","Howard","von Teuffel (married name)",1847,1898,"F"
3254,"Ida","Margaret","Poore","Graves (maiden name); Lady Poore (title)",1860,1941,"F"
3255,"Jessie",NULL,"Mansergh","Bell (maiden name); Mrs. Henry Mansergh (familiar name); de Horne Vaizey (second married name)",1857,1917,"F"
3256,"Mabel","Mary Agnes","Cosgrove","Mimosa (pseudonym); Chan-Toon (married name); Pearse (second married name)",1873,NULL,"F"
3257,"Henry","J.","Forrest",NULL,NULL,NULL,"U"
3258,"Alphonse","de","Lamartine",NULL,1790,1869,"M"
3259,"Robert",NULL,"Pemberton",NULL,NULL,NULL,"M"
3260,"Hermann",NULL,"Lang","(pseudonym)",NULL,NULL,"U"
3261,"Chrysostom",NULL,"Trueman","(pseudonym)",NULL,NULL,"U"
3262,"Clara","de","Chatelain","Du Mazet de Pontigny (maiden name) Leopold Wray (pseudonym)",1807,1876,"F"
3263,"Edwin",NULL,"Fairburn","Mohoao (pseudonym)",1827,1911,"M"
3264,"Henry","Nelson","O'Neil",NULL,1817,1880,"M"
3265,"Pieter",NULL,"Harting",NULL,1812,1885,"M"
3266,"His Royal Highness",NULL,"Mammoth Martinet","(pseudonym)",NULL,NULL,"U"
3267,"Robert","Ellis","Dudgeon",NULL,1820,1904,"M"
3268,"Benjamin",NULL,"Lumley","Levy (legal name); Hermes (pseudonym)",1811,1875,"M"
3269,"Mary",NULL,"Molesworth",NULL,1823,1863,"F"
3270,"Arthur",NULL,"Penrice","(pseudonym)",NULL,NULL,"U"
3271,"Nunsowe",NULL,"Green","(pseudonym)",NULL,NULL,"U"
3272,"Edgar","Luderne","Welch","J. Drew Gay (pseudonym); Grip (pseudonym)",1855,NULL,"M"
3273,"Wladislaw","Somerville","Lach-Szyrma",NULL,1841,1915,"M"
3274,"Edward","A.","Robinson",NULL,NULL,NULL,"M"
3275,"Parker",NULL,"Gillmore",NULL,1835,1900,"M"
3276,"Charles",NULL,"Martel","(pseudonym); Thomas Delf (legal name)",NULL,NULL,"M"
3277,"Clement",NULL,"Wise",NULL,NULL,NULL,"M"
3278,NULL,NULL,"BTAO Sleepy Sketches",NULL,NULL,NULL,"M"
3279,"James","Howard","Bridge","Harold Brydges (pseudonym)",1856,1939,"M"
3280,"Frederick","Gustavus","Burnaby",NULL,1842,1885,"M"
3281,"Herbert",NULL,"Cadett",NULL,NULL,NULL,"M"
3282,"Charles","Edward","Carryl",NULL,1841,1920,"M"
3283,"Joseph",NULL,"Carne-Ross",NULL,1846,1911,"M"
3284,"Burford",NULL,"Delannoy","(pseudonym); [Adolphus] Eugene Judge (legal name)",1856,1931,"M"
3285,"Robert","Howe","Fletcher",NULL,1850,1936,"M"
3286,"Charles","Howard","Hinton",NULL,1853,1907,"M"
3287,"Thomas",NULL,"Lee",NULL,NULL,NULL,"M"
3288,"Edward",NULL,"Lester",NULL,1831,1905,"M"
3289,NULL,NULL,"A Captain of the Royal Navy","(pseudonym)",NULL,NULL,"M"
3290,"Alfred","Taylor","Schofield","Luke Theophilus Courteney (pseudonym)",1846,1929,"M"
3291,"Elizabeth",NULL,"Waterhouse","Hodgkin (maiden name)",1834,1918,"F"
3292,"Delaval",NULL,"North","(pseudonym?)",NULL,NULL,"U"
3293,"Fitz-James",NULL,"O'Brien",NULL,1828,1862,"M"
3294,"Bower",NULL,"Watten","(pseudonym); John King Grant (legal name)",NULL,NULL,"M"
3295,"James",NULL,"De Mille",NULL,1833,1880,"M"
3296,"Reginald","Colebrooke","Reade","W. Grove (pseudonym)",1853,1891,"M"
3297,"Albion","Winegar","Tourgée","Edgar Henry (pseudonym)",1838,1905,"M"
3298,"Donald",NULL,"MacKay",NULL,NULL,NULL,"M"
3299,"Joseph","Shield","Nicholson",NULL,1850,1927,"M"
3300,"Thomas",NULL,"Vetch","(pseudonym?)",NULL,NULL,"U"
3301,"Frederick","George","Lee",NULL,1832,1902,"M"
3302,"Albert",NULL,"Bleunard",NULL,1852,1905,"M"
3303,"Henry","Robert Samuel","Dalton",NULL,1834,1903,"M"
3304,"André",NULL,"Laurie","(pseudonym); Paschal Grousset (legal name)",1844,1909,"M"
3305,"Hugh",NULL,"MacColl",NULL,1831,1909,"M"
3306,"Gilbert",NULL,"Murray",NULL,1866,1957,"M"
3307,"Samuel","Page","Widnall",NULL,1825,1894,"M"
3308,"Christopher",NULL,"Yelverton",NULL,NULL,NULL,"M"
3309,"Philip",NULL,"Norton","Artegall Smith (pseudonym)",NULL,NULL,"M"
3310,"Ignatius","Loyola","Donnelly","Edmund Boisgilbert (pseudonym)",1831,1901,"M"
3311,"Percy",NULL,"Clarke",NULL,NULL,NULL,"M"
3312,"Camille",NULL,"Flammarion",NULL,1842,1925,"M"
3313,"Kenneth",NULL,"Folingsby","(pseudonym?)",NULL,NULL,"U"
3314,"Frederick","James","Gould",NULL,1855,1938,"M"
3315,"William",NULL,"Herbert","(pseudonym?)",NULL,NULL,"U"
3316,"Theodor",NULL,"Hertzka",NULL,1845,1924,"M"
3317,"Richard","C.","Michaelis",NULL,1839,1909,"M"
3318,"Arthur",NULL,"Morgan",NULL,NULL,NULL,"M"
3319,"William",NULL,"Oakhurst",NULL,NULL,NULL,"M"
3320,"John","Westland","Marston",NULL,1819,1890,"M"
3321,"Edward","P.","Rowsell",NULL,NULL,NULL,"M"
3322,"Rev. Forbes","Edward","Winslow","Michael Rustoff (pseudonym)",1842,1912,"M"
3323,"Chauncey",NULL,"Thomas",NULL,1822,1898,"M"
3324,"X.","Y.","Z.",NULL,NULL,NULL,"U"
3325,"Henry","Herman","Chilton",NULL,1863,1945,"M"
3326,"Mary","Anne","Hearn","Marianne Farningham (pseudonym)",1834,1909,"F"
3327,"Joseph",NULL,"Fearn",NULL,1812,NULL,"M"
3328,"Miss",NULL,"Ross",NULL,NULL,NULL,"F"
3329,"Chartley",NULL,"Castle","(pseudonym)",NULL,NULL,"M"
3330,NULL,NULL,"BTAO The Wife's Trials",NULL,NULL,NULL,"U"
3331,"Ellen",NULL,"Gadesden",NULL,NULL,NULL,"F"
3332,"Thomas","Theodore","Dahle",NULL,1867,1910,"M"
3333,"William",NULL,"Dalton",NULL,1821,1875,"M"
3334,"Hamilton",NULL,"Drummond",NULL,1857,1935,"M"
3335,"William","Price","Drury",NULL,1861,1949,"M"
3336,"Lady",NULL,"Eastlake","Elizabeth Rigby (maiden name)",1809,1893,"F"
3337,"Egerton",NULL,"Clairmonte",NULL,NULL,1901,"M"
3338,"Charles",NULL,"Granville","(pseudonym); Earl of Ellesmere (title); Francis Charles Granville Egerton (legal name)",1847,1914,"M"
3339,"Edith",NULL,"Ellis","Edith Mary Oldham Lees (maiden name)",1861,1916,"F"
3340,"Juliana","Horatia","Ewing","Gatty (maiden name)",1841,1885,"F"
3341,"Talbot","Baines","Reed",NULL,1852,1893,"M"
3343,"Sir John","William","Fortescue",NULL,1859,1933,"M"
3344,"Robert","Watson","Frazer",NULL,1854,1921,"M"
3345,"Mary","Eliza Isabella","Frere",NULL,1845,1911,"F"
3346,"Laura",NULL,"Friswell","Fanny Laura Friswell (maiden name); Myall (married name)",1850,1908,"F"
3347,"Walter",NULL,"Frith",NULL,1857,1941,"M"
3348,"Thomas",NULL,"Frost",NULL,1821,1908,"M"
3349,"Edgar","Alfred","Jepson",NULL,1864,1938,"M"
3350,"William",NULL,"Johnston",NULL,1829,1902,"M"
3351,"Samuel","Robert","Keightley",NULL,1859,1940,"M"
3352,"William","Patrick","Kelly",NULL,1848,1916,"M"
3353,"Bart",NULL,"Kennedy",NULL,1861,1930,"M"
3354,"Charles","Joseph","Kickham",NULL,1828,1882,"M"
3355,"Grace","Thyrza","Kimmins","Hannam (maiden name); Sister Grace (alternate name)",1870,1954,"F"
3356,"John",NULL,"Ruskin",NULL,1819,1900,"M"
3357,"John",NULL,"Lang","Mofussilite (pseudonym)",1816,1864,"M"
3358,"Frederick",NULL,"Langbridge","Alfred Fitzmaurice King (pseudonym)",1849,1922,"M"
3359,"Thomas","Tunstall","Haverfield",NULL,1787,1866,"M"
3360,"Harriet",NULL,"Downing","Oliver (second married name)",1778,1845,"F"
3361,"J.",NULL,"MacCulloch","J. A. C. K. (pseudonym)",NULL,NULL,"U"
3362,"Miles",NULL,"L'Estrange","(pseudonym?)",NULL,NULL,"U"
3363,"Alfred",NULL,"Morris",NULL,NULL,NULL,"M"
3364,"Robert",NULL,"Potter",NULL,NULL,NULL,"M"
3365,"Charles","Wicksteed","Armstrong","Charles Strongi'th'arm (pseudonym)",1871,NULL,"M"
3366,"Mary",NULL,"Anderson",NULL,1872,NULL,"F"
3367,"Henry",NULL,"Lawson",NULL,1867,1922,"M"
3368,"Rudolph","Chambers","Lehmann",NULL,1856,1929,"M"
3369,"William","Samuel","Lilly",NULL,1840,1919,"M"
3370,"Norma","Octavia","Lorimer",NULL,1864,1948,"F"
3371,"Theodora","Elizabeth","Lynch","Foulks (maiden name); Mrs. Henry Lynch (familiar name)",1812,1885,"F"
3372,"James","Middleton","Macdonald",NULL,1857,1916,"M"
3373,"Haldane",NULL,"Macfall","Chambers Haldane Cooke Macfall (legal name)",1860,1928,"M"
3374,"Robert",NULL,"Machray",NULL,1857,1946,"M"
3375,"Archibald",NULL,"McIlroy",NULL,1859,1915,"M"
3376,"John",NULL,"Mackie",NULL,1862,1939,"M"
3377,"Seumas","James","MacManus","Mac (pseudonym)",1870,1960,"M"
3378,"Kate","C.","Bright","Katherine Coveney Pitt (maiden name); Mrs. Augustus Bright (familiar name)",1844,1906,"F"
3379,"Charles",NULL,"Marriott",NULL,1869,1957,"M"
3380,"Cornelia","de Boinville","Turner",NULL,1795,1874,"F"
3381,"Ruth",NULL,"Lamb","Buck (maiden name)",1829,1916,"F"
3382,"Arthur",NULL,"Bennett",NULL,1862,NULL,"M"
3383,"Philip","Howard","Colomb",NULL,1831,1899,"M"
3384,"An",NULL,"Ex-Revolutionist","(pseudonym)",NULL,NULL,"U"
3385,"Henry",NULL,"L'Estrange","(pseudonym?)",NULL,NULL,"M"
3386,"Pierre",NULL,"Maël","(pseudonym); Charles Causse and Charles Vincent (legal names)",NULL,NULL,"M"
3387,"William","Graham","Moffat",NULL,1866,1951,"M"
3388,"Mr.",NULL,"Dick","(pseudonym)",NULL,NULL,"U"
3389,"James","Hume","Nisbet",NULL,1849,1923,"M"
3390,NULL,NULL,"Imo","(pseudonym)",NULL,NULL,"U"
3391,"Eugen",NULL,"Richter",NULL,1838,1906,"M"
3392,"John","Jacob","Astor",NULL,1864,1912,"M"
3393,"Lewis","Henry","Berens",NULL,1855,1913,"M"
3394,"Henry","Richardson","Chamberlain",NULL,1859,1911,"M"
3395,"William","Dean","Howells",NULL,1837,1920,"M"
3396,"Henry",NULL,"Lazarus",NULL,1855,1922,"M"
3397,"George",NULL,"McIver",NULL,1859,1945,"M"
3398,"George","Read","Murphy",NULL,1856,1925,"M"
3399,"John","C.","Shannon","Nemo (pseudonym)",NULL,NULL,"M"
3400,"Horace","Finn","Tucker",NULL,1849,1911,"M"
3401,"Edward","Tremlett","Carter",NULL,1866,1903,"M"
3402,"R.","D.","Chetwode","(pseudonym?)",NULL,NULL,"U"
3403,"Charles",NULL,"Dixon","(pseudonym?)",NULL,NULL,"U"
3404,"Ludwig","A.","Geissler",NULL,NULL,NULL,"M"
3405,"John","Uri","Lloyd",NULL,1849,1936,"M"
3406,"Amelia","Garland","Mears",NULL,1842,1920,"F"
3407,"Ernest","Richard","Suffling",NULL,1855,1911,"M"
3408,"Andrew","Oswald","Acworth",NULL,1857,1895,"M"
3409,"Charles","Vernon","Anson",NULL,1846,1905,"M"
3410,"Francis","Henry","Atkins","Frank Aubrey (pseudonym); Fenton Ash (pseudonym)",1847,1927,"M"
3411,"Alice","Coralie","Glyn","Carr-Glyn (alternate name)",1866,1928,"F"
3412,"Edward",NULL,"Markwick","Edward Markwick Johnson (legal name)",1851,1925,"M"
3413,"Edwin",NULL,"Pallander","(pseudonym); Lancelot Francis Sanderson Bayly (legal name)",1869,1952,"M"
3414,"Alfred",NULL,"Smythe",NULL,NULL,NULL,"M"
3415,"William","Thomas","Stead",NULL,1849,1912,"M"
3416,"Lucy","Lyttelton","Cameron","Butt (maiden name)",1781,1858,"F"
3417,"Thomas",NULL,"Carlyle",NULL,1795,1881,"M"
3418,"Effie","A.","Clarke","Ingram (maiden name)",NULL,NULL,"F"
3419,"Effie","A.","Clarke","(pseudonym?)",NULL,NULL,"U"
3420,"Esther",NULL,"Copley","Beuzeville (maiden name); Hewlett (first married name)",1786,1851,"F"
3421,"Charlotte","Elizabeth","Tonna","Browne (maiden name)",1790,1846,"F"
3422,"Louisa",NULL,"Lane","Clarke (married name)",1812,1883,"F"
3423,"Ann","Fraser","Tytler",NULL,1783,1857,"F"
3424,"Camilla",NULL,"Needham",NULL,NULL,NULL,"F"
3425,"E.",NULL,"Randall",NULL,NULL,NULL,"F"
3426,"Madame",NULL,"Brendlah",NULL,NULL,NULL,"F"
3427,"A Protestant",NULL,"Lady","(pseudonym); Ann Adams (legal name?)",NULL,NULL,"F"
3428,NULL,NULL,"BTAO The Jew and his Daughter converted to Christianity",NULL,NULL,NULL,"U"
3429,"William","Maxwell","Hetherington","A Country Minister (pseudonym)",1803,1865,"M"
3430,"By an",NULL,"Observer","(pseudonym)",NULL,NULL,"U"
3431,"Archibald",NULL,"Nagle","Della (pseudonym)",NULL,NULL,"M"
3432,"Elizabeth",NULL,"Holmes","A Country Parson's Daughter (pseudonym)",NULL,NULL,"F"
3433,"George",NULL,"Mogridge","Old Humphrey (pseudonym)",1787,1854,"M"
3434,"Christian","Gottlob","Barth",NULL,1799,1862,"M"
3435,"William",NULL,"Sinclair",NULL,1804,1878,"M"
3436,"Lucius","Manlius","Sargent",NULL,1786,1867,"M"
3437,"Lady",NULL,"Tuite","Eliza Dorothea Cobbe (maiden name)",1764,1850,"F"
3438,"S.","Selby","Coppard",NULL,NULL,NULL,"U"
3439,"Sarah",NULL,"Woodward","Onyx Titian (pseudonym)",NULL,NULL,"F"
3440,NULL,NULL,"BTAO Arthur",NULL,NULL,NULL,"U"
3441,"Eliza","A.","Bayliss",NULL,NULL,NULL,"F"
3442,"Catherine","Douglas","Bell","Cousin Kate (pseudonym)",1818,1861,"F"
3443,"Edward","Stratton Fitzhardinge","Berkeley","Captain Berkeley (rank)",1827,1878,"M"
3444,"Frederick","William Byron","Bouverie",NULL,1828,1884,"M"
3445,"Anne",NULL,"Bowman",NULL,NULL,NULL,"F"
3446,"Frances","Elizabeth G. Carey","Brock","A Clergyman's Wife (pseudonym); Baynes (maiden name)",1827,1905,"F"
3447,"Frances","Freeling","Broderip","Hood (maiden name)",1830,1878,"F"
3448,"Charles","Stokes","Carey",NULL,1828,1875,"M"
3449,"Elodie","Lawton","Mijatovic",NULL,1825,1908,"F"
3450,"Mrs.",NULL,"Carmichael",NULL,NULL,NULL,"F"
3451,"E.","A.","R.","(pseudonym)",NULL,NULL,"U"
3452,NULL,NULL,"BTAO Amy's Watchword",NULL,NULL,NULL,"U"
3453,"F.","M.","S.","BTAO Harry's Battles",NULL,NULL,"U"
3454,"Charlotte","Maria","Tucker","A. L. O. E. [A Lady of England] (pseudonym)",1821,1893,"F"
3455,"Philip",NULL,"Cresswell",NULL,NULL,NULL,"M"
3456,"Robert",NULL,"Curtis",NULL,1800,1875,"M"
3457,"David",NULL,"Dixon","(pseudonym?)",NULL,NULL,"U"
3458,NULL,NULL,"BTAO Buy an Orange, Sir",NULL,NULL,NULL,"U"
3459,"George",NULL,"Drago",NULL,NULL,NULL,"M"
3460,"Pierre","Alexis de Ponson","du Terrail","Viscount (title)",1829,1871,"M"
3461,"Bruce",NULL,"Edwards",NULL,NULL,NULL,"M"
3462,"Emily","Steele","Elliott",NULL,1836,1897,"F"
3463,"Stopford","James","Ram",NULL,1826,1881,"M"
3464,"William","Bentinck","Forfar",NULL,1810,1895,"M"
3465,"Cecilia","Anne","Jones",NULL,NULL,NULL,"F"
3466,"Elizabeth",NULL,"Johnston","Thomason (maiden name)",1834,1864,"F"
3467,"Violet","Florence","Martin","Martin Ross (pseudonym)",1862,1915,"F"
3468,NULL,NULL,"BTAO Palgrave of Sycamora",NULL,NULL,NULL,"U"
3469,"Emily",NULL,"Judson","Chubbuck (maiden name); Fanny Forester (pseudonym)",1817,1854,"F"
3470,"Mary",NULL,"Grylls",NULL,1836,1863,"F"
3471,"George",NULL,"Herbert",NULL,NULL,NULL,"U"
3472,"James",NULL,"Carnegie","9th Earl of Southesk (title)",1827,1905,"M"
3473,"Emma","M.","Stirling",NULL,NULL,NULL,"F"
3474,"Edwin",NULL,"Hodder",NULL,1837,1904,"M"
3475,"Grace","Mary","Latham","Chambers (maiden name); Mrs. Peter Mere Latham (familiar name)",1810,1868,"F"
3476,NULL,NULL,"BTAO Sunlight in the Clouds",NULL,NULL,NULL,"U"
3477,NULL,NULL,"BTAO Madame de Gascoine",NULL,NULL,NULL,"U"
3478,"Augusta","Louisa","Lyons","Lady Lyons (title); Rogers (maiden name)",1793,1852,"F"
3479,"James","Marshall","Mather",NULL,1851,1916,"M"
3480,"Frank",NULL,"Mathew",NULL,1865,1924,"M"
3481,"Edward",NULL,"Maturin",NULL,1812,1881,"M"
3482,"Rachel",NULL,"MacCrindell",NULL,NULL,NULL,"F"
3483,"E.","A.","Maling",NULL,NULL,NULL,"F"
3484,"Mrs.",NULL,"Manners","Cordelia Holroyd Bradley Richards (legal name?)",NULL,NULL,"U"
3485,NULL,NULL,"BTAO Nursury Influence",NULL,NULL,NULL,"U"
3486,"Elizabeth",NULL,"Mason",NULL,NULL,NULL,"F"
3487,"Emily","Juliana","May",NULL,NULL,NULL,"F"
3488,"M.",NULL,"Meehan",NULL,NULL,NULL,"F"
3489,"Louisa","Anne","Moncreiff",NULL,NULL,NULL,"F"
3490,"Edward","A.","Monro",NULL,1815,1866,"M"
3491,"May",NULL,"Beverley",NULL,NULL,NULL,"F"
3492,"Henry",NULL,"Morley",NULL,NULL,NULL,"M"
3493,"Aunt",NULL,"Annie",NULL,NULL,NULL,"U"
3494,"Matilda",NULL,"Horsburgh",NULL,NULL,NULL,"F"
3495,"Mary",NULL,"Latta","Miller (maiden name)",NULL,NULL,"F"
3496,"Samuel","Griswold","Goodrich","Peter Parley (pseudonym)",1793,1860,"M"
3497,"Marianne",NULL,"Parrott",NULL,NULL,NULL,"F"
3498,"Sarah","Elizabeth B.","Patterson",NULL,NULL,NULL,"F"
3499,"E.",NULL,"Perring","Mrs. Perring (familiar name)",NULL,NULL,"F"
3500,"Lucy",NULL,"Nelson",NULL,NULL,NULL,"F"
3501,"Rebecca",NULL,"Raboteau",NULL,NULL,NULL,"F"
3502,"Clara",NULL,"Woolloton","Aunt Clara (pseudonym)",NULL,NULL,"F"
3503,"D.",NULL,"Richmond",NULL,NULL,NULL,"U"
3504,"Caroline",NULL,"Ricketts",NULL,NULL,NULL,"F"
3505,"George","Edwin","Roberts",NULL,1831,1866,"M"
3506,"Charles","George","Rowe",NULL,NULL,NULL,"M"
3507,"Louis",NULL,"Sand",NULL,NULL,NULL,"U"
3508,"Louis",NULL,"Sevey",NULL,NULL,NULL,"U"
3509,"Frances","Mary","Sibthorpe",NULL,NULL,NULL,"F"
3510,"Charles","Manby","Smith",NULL,1804,1880,"M"
3511,NULL,NULL,"Allet","(pseudonym)",NULL,NULL,"U"
3512,"Elizabeth",NULL,"Kirby",NULL,1823,1873,"F"
3513,"Captain",NULL,"Stewart",NULL,NULL,NULL,"M"
3514,"Douglas",NULL,"Stewart",NULL,NULL,NULL,"M"
3515,"Jane","Margaret","Strickland",NULL,1800,1888,"F"
3516,"Fanny",NULL,"Osborne","Mrs. David Osborne (alternate name)",NULL,NULL,"F"
3517,"Charles","Benjamin","Tayler",NULL,1797,1875,"M"
3518,"Sir John",NULL,"Skelton","Shirley (pseudonym)",1831,1897,"M"
3519,NULL,NULL,"BTAO Theodore",NULL,NULL,NULL,"U"
3520,"Cyril",NULL,"Thornton",NULL,NULL,NULL,"U"
3521,"Sarah","Schoonmaker","Baker","Tuthill (maiden name); Aunt Friendly (pseudonym)",1824,1906,"F"
3522,"Catharine","Parr","Traill","Strickland (maiden name)",1802,1899,"F"
3523,"Robert",NULL,"Brown",NULL,NULL,NULL,"M"
3524,"Lady Caroline",NULL,"Eliot",NULL,NULL,NULL,"F"
3525,"Florence",NULL,"Wilford",NULL,NULL,NULL,"F"
3526,"Arthur","Alkin","Sykes","Sikes (alternate name)",1861,1939,"M"
3527,"Henry","Duff","Traill",NULL,1842,1900,"M"
3528,"Cedric","Dane","Waldo","(pseudonym); Cecil Drummond Wolfe (legal name)",NULL,NULL,"M"
3529,"Charles","Thomas","Druery",NULL,1843,1917,"M"
3530,"Z.","S.","Hendow","(pseudonym?)",NULL,NULL,"U"
3531,"John",NULL,"Munro",NULL,NULL,NULL,"M"
3532,"John","Henry","Palmer",NULL,NULL,NULL,"M"
3533,"Frank",NULL,"Rosewater",NULL,NULL,NULL,"U"
3534,"J.","C.","Spence",NULL,NULL,NULL,"U"
3535,"Stanley",NULL,"Waterloo","(pseudonym)",NULL,NULL,"U"
3536,"Charles",NULL,"Benham",NULL,NULL,NULL,"M"
3537,"Louis","Henri","Boussenard",NULL,1847,1910,"M"
3538,"A",NULL,"Diplomat","(pseudonym)",NULL,NULL,"U"
3539,"William","Oliver","Greener","Wirt Gerrare (pseudonym)",1862,1935,"M"
3540,"Charles",NULL,"Hannan",NULL,NULL,NULL,"M"
3541,"Walter","Copland","Perry","John Copland (pseudonym)",1814,1911,"M"
3542,NULL,NULL,"Augustinus","(pseudonym)",NULL,NULL,"U"
3543,"Ellsworth",NULL,"Douglass","(pseudonym); Elmer Dwiggins (legal name)",1863,1933,"M"
3544,"Richard",NULL,"Slee",NULL,NULL,NULL,"M"
3545,"Henry",NULL,"Wright",NULL,NULL,NULL,"M"
3546,"Robert","William","Cole",NULL,1869,1937,"M"
3547,"Emeric","Hulme","Beaman",NULL,1865,1937,"M"
3548,"Jingo",NULL,"Jones","(pseudonym)",NULL,NULL,"U"
3549,"Ernest","Edward","Kellett",NULL,1864,1950,"M"
3550,"Standish","James","O'Grady","Luke Netterville (pseudonym)",1846,1928,"M"
3551,"Simon",NULL,"Newcomb",NULL,1835,1909,"M"
3552,"Bradford",NULL,"Peck",NULL,1853,1935,"M"
3553,"Garrett","Putnam","Serviss",NULL,1851,1929,"M"
3554,"Julian",NULL,"West","(pseudonym); Ernst Müller (legal name)",1861,1927,"M"
3555,"Frederick","Merrick","White",NULL,1859,1935,"M"
3556,"Sir William","Francis","Butler",NULL,1838,1910,"M"
3557,"Sir George","Sydenham","Clarke","A. Nelson Seaforth (pseudonym); 1st Baron Sydenham of Combe",1848,1933,"M"
3558,"Sir Sydney","Marow Eardley","Wilmot",NULL,1847,1929,"M"
3559,"Herbert","Wrigley","Wilson",NULL,1866,1940,"M"
3560,"Frederic","Natusch","Maude",NULL,1854,1933,"M"
3561,NULL,NULL,"BTAO Kathleen",NULL,NULL,NULL,"U"
3562,"Warren","Ives","Bradley",NULL,1847,1868,"M"
3563,"Louis","Charles","Alexander",NULL,1839,1913,"M"
3564,"Richard",NULL,"ap Rhys",NULL,NULL,NULL,"U"
3565,"Sophie",NULL,"Argent",NULL,NULL,NULL,"U"
3566,"Francis",NULL,"Arthur",NULL,NULL,NULL,"U"
3567,"Stella",NULL,"Austin",NULL,NULL,NULL,"F"
3568,"Lucy",NULL,"Sale-Barker","Davies (maiden name); Villiers (first married name)",1841,1892,"F"
3569,"F.","S. A.","Barnett",NULL,NULL,NULL,"F"
3570,"M.","L.","Barry",NULL,NULL,NULL,"U"
3571,"Charles","H.","Barstow",NULL,NULL,NULL,"M"
3572,"Mary","Howe","Henry","Howe Benning (pseudonym)",1841,1913,"F"
3573,"Eduard",NULL,"Bertz",NULL,1853,1931,"M"
3574,"M.",NULL,"Bird",NULL,NULL,NULL,"U"
3575,"Frances","E.","Reade",NULL,NULL,NULL,"F"
3576,"A.",NULL,"Punt","(pseudonym)",NULL,NULL,"U"
3577,"Henry",NULL,"Blunt",NULL,NULL,NULL,"M"
3578,"John",NULL,"Hay",NULL,1838,1905,"M"
3579,"Mrs. John",NULL,"Brett",NULL,NULL,NULL,"F"
3580,"E.","Vincent","Briton",NULL,NULL,NULL,"U"
3581,"Emily",NULL,"Brodie",NULL,NULL,NULL,"F"
3582,"Annie",NULL,"Brown",NULL,NULL,NULL,"F"
3583,"Tryphena","Margaret","Browne",NULL,1837,1933,"F"
3584,"Harriette","E.","Burch",NULL,NULL,NULL,"F"


==> anc/20180630_snapshot_version_1.0/readme.txt <==
Snapshot of At the Circulating Library: A Database of Victorian Fiction, 1837–1901

Created by Troy J. Bassett, Purdue University Fort Wayne

Version 1.0

This snapshot was made on 30 June 2018 and consists of three files:

1. authors.csv: Lists all of the authors currently in the database with fields for author_id, first_name, middle_name, last_name, alt_name, birth_year, death_year, and gender.  Please note, the alt_name field is a catch-all field for familiar, legal, and maiden names as well as pseudonyms and titles.

In general, authors are listed under their legal names.  In some cases, however, authors are listed under pseudonyms or titles if those names are better known (e.g., George Eliot).

The codes for gender are female (F), male (M), and unknown (U).

There are a total of 3,446 author entries.

2. titles.csv: Lists all of the titles currently in the database with fields for title_id, author_id, title, volumes, publisher_location, publisher_name, and publication_year.  Please note, the author_id field is keyed to the author_id field in the authors.csv file.

There are a total of 16,488 title entries.

3. readme.txt

==> anc/README.md <==
# Data

## Contents of `common-library-v1.0.zip` available in `common-library-v1.0.tar.xz`

In 2019 arXiv does not allow including a zip or tar.gz file in the ancillary
files.  (arXiv recursively expands these.) The contents of
`common-library-v1.0.zip`, a data set described in the article, are available
in `common-library-v1.0.tar.xz`

## Novel Counts

Note that counts in `novels-model-1837-1901-20180227.csv` need to be inflated
by 12.5%. This dataset records counts of novels which meet the RFGS definition
of a novel. In this paper we are working with the Bassett definition of a
novel, which is more inclusive. As a (very) rough estimate, we estimate that
between 10% and 15% of the novels which RFGS would exclude as not novels would
be included in ATCL (which uses the Bassett definition).


==> anc/common_library.csv <==
sample_index,year,gender,filename,label,single_novel_author,multivolume_novel,notes
1,1899,m,15732__nisbet_comrades_chp9of37_seed15723.html,common_library,0,0,"random seed incorrectly transposed 2 and 3 in title id"
2,1886,w,1237__curtis_favourite_fortune_chp8of50_seed1237.html,common_library,0,1,
3,1837,m,7083__gleig_hussar_chp8of30_seed7083.html,common_library,0,1,
4,1892,m,4847__churchward_jem_peterkin_chp12of34_seed4847.html,common_library,0,1,
5,1875,m,11712__brooks_naggletons_chp23of41_seed11712.html,common_library,0,0,
6,1865,m,9982__adams_whitebrunswickers_chp14of23_seed9982.html,common_library,0,0,
7,1881,m,951__gibbon_braesofyarrow_chp41of54_seed951.html,common_library,0,1,
8,1895,m,15354__frith_insearchofquiet_chp11of23_seed15354.html,common_library,0,0,
9,1898,m,14740__prevost_entanglements_chp4of9_seed14740.html,common_library,0,0,
10,1860,w,7173__cummins_elfureidis_chp22of30_seed7173.html,common_library,0,1,
11,1899,m,8550__boothby_pharos_chp20of21_seed8550.html,common_library,0,0,
12,1883,w,1053__alexander_admirals_ward_chp49of51_seed1053.html,common_library,0,0,
13,1883,m,1519__lyon_signora_chp11of41_seed1519.html,common_library,0,1,
14,1900,w,10236__everett-green_heir_hascombe_hall_chp1of24_seed10236.html,common_library,0,0,
15,1848,m,7155__thackeray_vanity_fair_chp46of67_seed7155.html,common_library,0,0,also in reprint canon
16,1881,w,1120__rita_fragoletta_chp20of33_seed1120.html,common_library,0,1,
17,1899,m,11919__clifford_inacornerofasia_chp4of11_seed11919.html,common_library,0,0,
18,1865,w,502__murray_john_alston_vow_chp21of41_seed502.html,common_library,0,1,
19,1874,m,2534__knight_romanceofacadia_chp16of29_seed2534.html,common_library,0,1,
20,1882,m,1453__jenkins_jobsonsenemies_chp21of69_seed1453.html,common_library,0,1,
21,1894,w,4705__lyall_rightwrong_chp25of41_seed4705.html,common_library,0,1,
22,1888,u,6459__peregrinator_florida_chp13of13_seed6459.html,common_library,1,1,
23,1892,m,7900__terrell_cityofthejust_chp7of29_seed7900.html,common_library,0,0,
24,1883,w,12419__marshall_constantia_chp2of4_seed12419.html,common_library,0,0,
25,1900,w,7741__alexander_fire_fortune_chp16of26_seed7741.html,common_library,0,0,
26,1901,w,12089__croker_angel_chp26of40_seed12089.html,common_library,0,0,
27,1863,m,14640__hood_disputed_chp2of29_seed14640.html,common_library,0,0,
28,1851,m,3583__james_fate_chp15of47_seed3583.html,common_library,0,1,
29,1878,m,2360__hill_they_were_neighbors_chp20of42_seed2360.html,common_library,1,1,
30,1900,w,13760__conyers_thorn_bit_chp17of41_seed3090.html,common_library,0,0,"random seed was accidentally author id, not title id"
31,1866,m,552__platt_angelo_chp3of38_seed522.html,common_library,0,1,"random seed accidentally set to 522 instead of 552; gender is 'u' in ATCL as of 2018-12-31"
32,1899,m,8440__raymond_two_men_chp19of19_seed8440.html,common_library,0,0,
33,1882,m,956__gibbon_golden_shaft_chp33of47_seed956.html,common_library,0,1,
34,1859,w,7143__power_nelly_carew_chp32of44_seed7143.html,common_library,0,1,
35,1883,w,1523__macewan_beauchamp_chp12of65_seed1523.html,common_library,0,1,
36,1893,m,4783__sherer_alice_chp7of48_seed4783.html,common_library,0,1,
37,1883,w,1012__marryat_peeress_chp8of23_seed1012.html,common_library,0,1,
38,1897,w,8165__swan_keith_hamilton_chp1of11_seed8165.html,common_library,0,0,
39,1844,m,4228__peake_cartouche_chp13of39_seed4228.html,common_library,1,1,
40,1889,w,1359__gray_reproach_chp36of38_seed1359.html,common_library,0,1,
41,1898,u,15770__chetwode_knight_chp9of34_seed15770.html,common_library,0,0,
42,1889,w,1289__fane_story_helen_davenant_chp28of47_seed1289.html,common_library,0,1,
43,1890,m,4651__gissing_emancipated_chp23of33_seed4651.html,common_library,0,1,
44,1893,w,6565__coleridge_waynflete_chp24of34_seed6565.html,common_library,0,1,
45,1867,m,424__harwood_lord_ulswater_chp37of65_seed424.html,common_library,0,1,
46,1900,m,8557__boothby_chp2of22_seed8557.html,common_library,0,0,
47,1850,u,4040__anon_sin_chp4of56_seed4040.html,common_library,0,1,
48,1891,m,4844__castle_consequences_chp9of35_seed4844.html,common_library,0,1,
49,1890,m,6797__jeffery_marston_james_vraille_chp12of20_seed6797.html,common_library,1,1,
50,1872,m,2623__payn_chp38of44_seed2623.html,common_library,0,1,
51,1845,m,4383__henningsen_white_slave_chp47of57_seed4383.html,common_library,0,1,
52,1882,w,1256__eve_lester_chp10of17_seed1256.html,common_library,0,1,
53,1884,m,7951__james_three_cities_chp6of14_seed7951.html,common_library,0,0,
54,1889,m,1727__marooned_chp24of35_seed1727.html,common_library,0,1,
55,1847,w,7447__brontë_agnes_grey_chp19of25_seed7447.html,common_library,0,0,also in reprint canon
56,1855,m,8031__grant_frank_hinton_chp74of95_seed8031.html,common_library,0,0,
57,1868,w,12062__craik_cousin_trix_chp2of8_seed12062.html,common_library,0,0,
58,1875,m,2551__mackenna_child_fortune_chp35of40_seed2551.html,common_library,0,1,
59,1871,w,14966__hearn_cathedrals_shadow_chp19of34_seed14966.html,common_library,0,0,
60,1884,w,1278__edwards_pharisees_chp3of42_seed1278.html,common_library,0,1,
61,1867,m,5683__spicer_bound_chp9of25_seed5683.html,common_library,0,1,
62,1898,m,8532__boldrewood_romcanvastown_chp18of23_seed8532.html,common_library,0,0,
63,1884,w,12957__shipton_bearing_yoke_chp4of9_seed12957.html,common_library,0,0,
64,1898,m,11917__clifford_studies_chp15of16_seed11917.html,common_library,0,0,
65,1854,m,7430__ainsworth_star_chamber_chp58of62_seed7430.html,common_library,0,1,
66,1860,w,3949__chapman_mary_bertrand_chp40of41_seed3949.html,common_library,0,1,
67,1880,w,2231__hardy_friend_lover_chp30of37_seed2231.html,common_library,0,1,
68,1854,w,4217__pardoe_reginald_lyle_chp11of30_seed4217.html,common_library,0,1,
69,1874,u,5152__anon_heart_well_won_chp51of59_seed5152.html,common_library,1,1,
70,1870,w,539__parr_dorothy_fox_chp13of42_seed539.html,common_library,0,1,
71,1845,u,4026__bentley_prince_of_orange_chp46of47_seed4026.html,common_library,1,1,
72,1873,m,2664__reade_a_simpleton_chp28of29_seed2664.html,common_library,0,1,
73,1874,m,7437__yates_two_by_tricks_chp1of20_seed7437.html,common_library,0,1,
74,1894,w,9550__phillips_birth_soul_chp11of38_seed9550.html,common_library,0,0,
75,1898,m,8371__fletcher_pasquinado_chp10of12_seed8371.html,common_library,0,0,


==> anc/novels-model-1837-1901-20180227.csv <==
year,man_authored_p50,woman_authored_p50,unknown_p50
1837,49.0,32.0,14.0
1838,49.0,33.0,14.0
1839,52.0,36.0,15.0
1840,51.0,36.0,15.0
1841,52.0,38.0,16.0
1842,54.0,40.0,17.0
1843,54.0,42.0,17.0
1844,56.0,44.0,18.0
1845,56.0,45.0,19.0
1846,59.0,49.0,20.0
1847,66.0,55.0,23.0
1848,69.0,59.0,25.0
1849,71.0,62.0,26.0
1850,77.0,70.0,29.0
1851,81.0,74.0,31.0
1852,82.0,76.0,32.0
1853,83.0,80.0,33.0
1854,87.0,84.0,35.0
1855,85.0,84.0,34.0
1856,82.0,82.0,33.0
1857,84.0,85.0,34.0
1858,84.0,86.0,34.0
1859,87.0,91.0,35.0
1860,90.0,95.0,37.0
1861,91.0,95.0,35.0
1862,92.0,96.0,35.0
1863,93.0,98.0,34.0
1864,98.0,102.0,35.0
1865,105.0,113.0,38.0
1866,105.0,111.0,35.0
1867,108.0,114.0,34.0
1868,114.0,121.0,35.0
1869,115.0,123.0,34.0
1870,118.0,122.0,31.0
1871,124.0,136.0,34.0
1872,124.0,138.0,33.0
1873,130.0,147.0,33.0
1874,127.0,146.5,32.0
1875,133.0,162.0,33.0
1876,142.0,168.0,33.0
1877,150.0,177.0,34.0
1878,158.0,186.0,35.0
1879,171.0,202.0,36.0
1880,175.0,203.0,37.0
1881,180.0,204.0,35.0
1882,182.0,204.0,34.0
1883,207.0,226.0,38.0
1884,220.0,231.0,38.0
1885,209.0,218.0,34.0
1886,219.0,215.0,36.0
1887,240.0,226.0,38.0
1888,269.0,244.0,42.0
1889,269.0,236.0,41.0
1890,290.0,239.0,41.0
1891,281.0,229.0,41.0
1892,311.0,247.0,45.0
1893,328.0,251.0,48.0
1894,343.0,256.0,50.0
1895,373.0,277.0,55.0
1896,370.0,263.0,55.0
1897,418.0,292.0,63.0
1898,422.0,289.0,64.0
1899,438.0,293.0,67.0
1900,434.0,283.0,69.0
1901,423.0,275.0,67.0


==> anc/reprint_canon.csv <==
sample_index,year,gender,filename,label,notes
1,1880,w,2392__ouida_moths_chp25of31_seed1520972099.html,reprint,
2,1897,m,7959__james_maisie_chp5of31_seed7959.html,reprint,
3,1867,w,5470__broughton_cometh_up_chp3of38_seed5470.html,reprint,
4,1880,m,1962__collins_jezebel_chp12of44_seed1962.html,reprint,
5,1889,m,7928__stevenson_ballantrae_chp11of12_seed7928.html,reprint,
6,1876,w,2394__oliphant_phoebe_junior_chp29of45_seed2394.html,reprint,
7,1863,m,5491__trollope_rachel_ray_chp21of30_seed5491.html,reprint,
8,1872,m,1963__collins_poor_miss_finch_chp34of50_seed1963.html,reprint,
9,1863,w,603__eliot_romola_chp22of72_seed603.html,reprint,
10,1857,m,6942__collins_dead_secret_chp1of29_seed6942.html,reprint,
11,1870,m,137__collins_man_wife_chp5of57_seed137.html,reprint,
12,1845,m,7464__dickens_chimes_chp1of4_seed7464.html,reprint,
13,1890,m,7559__doyle_sign_four_chp5of12_seed7559.html,reprint,
14,1863,w,4422__braddon_aurora_floyd_chp35of39_seed4422.html,reprint,
15,1865,m,11374__carroll_alice_wonderland_chp1of12_seed11374.html,reprint,
16,1884,m,13698__abbott_flatland_chp2of22_seed13698.html,reprint,
17,1886,m,1444__james_casamassima_chp44of47_seed1444.html,reprint,
18,1896,m,7916__conrad_outcast_islands_chp1of27_seed7916.html,reprint,
19,1857,m,4123__trollope_barchester_towers_chp49of53_seed4123.html,reprint,
20,1868,m,136__collins_moonstone_chp37of45_seed136.html,reprint,
21,1876,m,5740__hardy_ethelberta_chp3of47_seed5740.html,reprint,
22,1876,w,5745__eliot_deronda_chp25of70_seed5745.html,reprint,
23,1890,w,4591__corelli_wormwood_chp20of35_seed4591.html,reprint,
24,1859,m,7473__dickens_tale_two_cities_chp34of45_seed7473.html,reprint,
25,1873,m,2698__trollope_eustace_chp29of80_seed2698.html,reprint,
26,1900,m,7919__conrad_lord_jim_chp41of45_seed7919.html,reprint,
27,1865,m,5492__trollope_forgive_chp8of80_seed5492.html,reprint,
28,1848,w,6955__gaskell_barton_chp36of38_seed6955.html,reprint,
29,1845,m,3028__disraeli_sybil_chp26of71_seed3028.html,reprint,
30,1866,w,117__oliphant_marjoribanks_chp16of52_seed117.html,reprint,
31,1897,m,7958__james_poynton_chp17of22_seed7958.html,reprint,
32,1865,w,7705__gaskell_grey_woman_chp4of12_seed7705.html,reprint,
33,1862,m,7012__trollope_orley_farm_chp60of80_seed7012.html,reprint,
34,1883,w,864__oliphant_hester_chp10of16_seed864.html,reprint,
35,1897,m,8837__marsh_beetle_chp22of48_seed8837.html,reprint,
36,1866,w,5436__gaskell_wives_daughters_chp27of60_seed5436.html,reprint,
37,1863,w,261__gaskell_sylvias_lovers_chp28of45_seed261.html,reprint,
38,1894,w,4789__ward_marcella_chp44of47_seed4789.html,reprint,
39,1859,w,3037__eliot_bede_chp41of56_seed3037.html,reprint,
40,1878,m,2191__hardy_return_native_chp11of48_seed2191.html,reprint,
41,1870,m,7474__dickens_mystery_edwin_drood_chp20of23_seed7474.html,reprint,
42,1881,m,921__hardy_laodicean_chp23of43_seed921.html,reprint,
43,1866,w,218__eliot_felix_holt_chp20of53_seed218.html,reprint,
44,1888,w,8684__levy_romance_shop_chp3of25_seed8684.html,reprint,
45,1849,w,3130__brontë_shirley_chp27of37_seed3130.html,reprint,
46,1848,m,7468__dickens_haunted_man_chp3of3_seed7468.html,reprint,
47,1895,m,7645__allen_woman_who_did_chp24of24_seed7645.html,reprint,
48,1872,m,7498__hardy_under_greenwood_tree_chp21of30_seed7498.html,reprint,
49,1888,m,6087__hardy_wessex_tales_chp32of32_seed6087.html,reprint,
50,1890,m,4471__collins_blind_love_chp52of66_seed4471.html,reprint,
51,1886,m,7952__james_bostonians_chp37of42_seed7952.html,reprint,
52,1894,w,6785__johnstone_sunless_heart_chp17of24_seed6785.html,reprint,
53,1847,w,7446__brönte_wuthering_heights_chp4of34_seed7446.html,reprint,
54,1887,w,11123__harkness_city_girl_chp1of13_seed11123.html,reprint,
55,1853,w,3334__gaskell_ruth_chp10of36_seed3334.html,reprint,
56,1882,m,10452__adams_democracy_chp9of14_seed10452.html,reprint,
57,1900,m,9714__jerome_three_men_bummel_chp13of14_seed9714.html,reprint,
58,1847,w,3129__bronte_jane_eyre_chp3of38_seed3129.html,reprint,
59,1891,m,4484__hardy_tess_d'urbervilles_chp46of59_seed4484.html,reprint,
60,1889,m,9710__jerome_three_men_boat_chp7of19_seed9710.html,reprint,
61,1873,m,4427__hardy_pair_blue_eyes_chp24of40_seed4427.html,reprint,
62,1883,m,1888__zola_ladies_paradise_trans_belmont_chp10of15_seed1888.html,reprint,NOT the 1883 translation. This is an 1888 translation.
63,1881,m,6163__james_washington_square_pension_beaurepas_bundle_chp25of53_seed6163.html,reprint,
64,1865,w,7706__gaskell_cousin_phillis_chp6of37_seed7706.html,reprint,
65,1838,m,3244__dickens_oliver_twist_chp11of53_seed3244.html,reprint,
66,1863,m,13699__kingsley_water_babies_chp8of8_seed13699.html,reprint,
67,1864,w,78__braddon_doctors_wife_chp13of37_seed78.html,reprint,
68,1848,m,7155__thackeray_vanity_fair_chp46of67_seed7155.html,reprint,
69,1851,m,3947__melville_whale_moby_dick_chp93of138_seed3947.html,reprint,
70,1891,m,13702__morris_news_from_nowhere_chp29of32_seed13702.html,reprint,
71,1872,m,8813__macdonald_princess_goblin_chp26of32_seed8813.html,reprint,
72,1850,m,7469__dickens_david_copperfield_chp2of64_seed7469.html,reprint,
73,1879,m,2308__james_roderick_hudson_chp8of13_seed2308.html,reprint,
74,1882,m,923__hardy_two_tower_chp31of41_seed923.html,reprint,
75,1883,w,6477__schreiner_african_farm_chp23of27_seed6477.html,reprint,
76,1862,m,138__collins_no_name_chp13of56_seed138.html,reprint,
77,1860,w,3038__eliot_mill_floss_chp10of58_seed3038.html,reprint,
78,1871,m,8811__macdonald_back_north_wind_chp20of38_seed8811.html,reprint,
79,1881,m,6112__trollope_wortle_chp21of24_seed6112.html,reprint,
80,1861,w,7475__eliot_silas_marner_chp18of22_seed7475.html,reprint,
81,1898,m,8595__wells_war_worlds_chp27of27_seed8595.html,reprint,
82,1879,m,2465__meredith_egoist_chp34of51_seed2465.html,reprint,
83,1896,m,8591__wells_island_moreau_chp12of23_seed8591.html,reprint,
84,1891,m,9113__wilde_lord_arthur_chp18of18_seed9113.html,reprint,
85,1892,m,11591__stevenson_beach_falesá_chp4of7_seed11591.html,reprint,
86,1858,m,4122__trollope_doctor_thorne_chp7of47_seed4122.html,reprint,
87,1864,m,5496__trollope_small_house_allington_chp18of60_seed5496.html,reprint,
88,1896,m,7499__hardy_jude_obscure_chp52of53_seed7499.html,reprint,

